FeynCalc 10: Do multiloop integrals dream of computer codes?

In this work we report on a new version of FeynCalc, a Mathematica package widely used in the particle physics community for manipulating quantum field theoretical expressions and calculating Feynman diagrams. Highlights of the new version include greatly improved capabilities for doing multiloop calculations, including topology identification and minimization, optimized tensor reduction, rewriting of scalar products in terms of inverse denominators, detection of equivalent or scaleless loop integrals, derivation of Symanzik polynomials, Feynman parametric as well as graph representation for master integrals and initial support for handling differential equations and iterated integrals. In addition to that, the new release also features completely rewritten routines for color algebra simplifications, inclusion of symmetry relations between arguments of Passarino--Veltman functions, tools for determining matching coefficients and quantifying the agreement between numerical results, improved export to LaTeX and first steps towards a better support of calculations involving light-cone vectors.

==> anc/B-EtaC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90186,       2521]
NotebookOptionsPosition[     80162,       2377]
NotebookOutlinePosition[     80564,       2393]
CellTagsIndexPosition[     80521,       2390]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["B decaying to EtaC", "Title",ExpressionUUID->"67daffe8-81f1-492b-a9ac-50e8dfdd7b98"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"9876c889-420c-4761-ad32-379047ee4c44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"b832545e-6ecf-462b-8019-3f2c70552c4e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"945bb0d0-33df-45b3-bb29-50017695fb2b"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fc0595d3-cf58-46c7-b446-b93d8d437151"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"de447c55-c43a-48eb-8413-da899d84d78c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load the raw topologies", "Section",ExpressionUUID->"421fc099-c85e-4357-a15c-a0ed00241c37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"FCGetNotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"7f27e26c-d8fb-4f8b-8332-6cfdd5984fff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rawTopologies0", "=", 
   RowBox[{"Get", "[", "\"\<RawTopologies-B-Etac.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"5b3a1ac6-ab4d-409e-9c23-4728778552d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Run the naive topology identification", "Section",ExpressionUUID->"7e8a4c15-ba04-4bd4-ba5d-5810412be7eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fcVariables", "=", 
   FormBox[
    RowBox[{"{", 
     RowBox[{"gkin", ",", "meta", ",", "u0b"}], "}"}],
    TraditionalForm]}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"b0556071-9353-47f0-8abb-21dc9f029c3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DataType", "[", 
       RowBox[{"#", ",", "FCVariable"}], "]"}], "=", "True"}], ")"}], "&"}], "/@",
    "fcVariables"}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"91eb5866-386c-4c21-b0f6-3ea768fc557f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rawTopologies", "=", 
   RowBox[{"loopHead", "/@", 
    RowBox[{"(", "rawTopologies0", ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"02fab7a0-1798-4346-948d-0871e50c9033"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kinematics", "=", 
   FormBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Hold", "[", "SPD", "]"}], "[", "n", "]"}], "->", "0"}], ",", 
      
      RowBox[{
       RowBox[{
        RowBox[{"Hold", "[", "SPD", "]"}], "[", "nb", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Hold", "[", "SPD", "]"}], "[", 
        RowBox[{"n", ",", "nb"}], "]"}], "->", "2"}]}], "}"}],
    TraditionalForm]}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"feb6cc56-0609-4036-aab2-71e958446f56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"rawTopologies", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", 
     RowBox[{"FCLoopIsolate", "->", "loopHead"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", "kinematics"}], ",", "\n", 
     RowBox[{"Names", "->", "\"\<preTopoDia\>\""}], ",", 
     RowBox[{"Head", "->", "Identity"}], ",", 
     RowBox[{"FCLoopGetKinematicInvariants", "->", "False"}], ",", 
     RowBox[{"FCLoopScalelessQ", "->", "False"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"4f380bf1-4927-4e21-804a-82ec3f09c25e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "248"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 248],
   
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a1c4c34a-2696-42ae-ae30-c2ad4de8be3b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "184"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 184],
   
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b087b292-bb76-41fa-a3aa-d6d09bb08b0f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"30ce22e2-248d-4321-a356-14425aca571a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "64"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 64],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f2058741-fefd-4612-89c1-3339941dc97c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Follwing identified topologies are \
scaleless and will be set to zero: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"\<\"preTopoDia31\"\>", ",", "\<\"preTopoDia32\"\>", 
      ",", "\<\"preTopoDia33\"\>", ",", "\<\"preTopoDia34\"\>", 
      ",", "\<\"preTopoDia60\"\>", ",", "\<\"preTopoDia61\"\>", 
      ",", "\<\"preTopoDia77\"\>", ",", "\<\"preTopoDia86\"\>", 
      ",", "\<\"preTopoDia88\"\>", ",", "\<\"preTopoDia98\"\>", 
      ",", "\<\"preTopoDia110\"\>", ",", "\<\"preTopoDia111\"\>", 
      ",", "\<\"preTopoDia118\"\>", ",", "\<\"preTopoDia119\"\>", 
      ",", "\<\"preTopoDia120\"\>", ",", "\<\"preTopoDia123\"\>", 
      ",", "\<\"preTopoDia139\"\>", ",", "\<\"preTopoDia144\"\>", 
      ",", "\<\"preTopoDia152\"\>", ",", "\<\"preTopoDia155\"\>", 
      ",", "\<\"preTopoDia156\"\>", ",", "\<\"preTopoDia157\"\>", 
      ",", "\<\"preTopoDia158\"\>", ",", "\<\"preTopoDia159\"\>", 
      ",", "\<\"preTopoDia160\"\>", ",", "\<\"preTopoDia161\"\>", 
      ",", "\<\"preTopoDia162\"\>", ",", "\<\"preTopoDia163\"\>", 
      ",", "\<\"preTopoDia164\"\>", ",", "\<\"preTopoDia165\"\>", 
      ",", "\<\"preTopoDia166\"\>", ",", "\<\"preTopoDia170\"\>", 
      ",", "\<\"preTopoDia174\"\>", ",", "\<\"preTopoDia175\"\>", 
      ",", "\<\"preTopoDia176\"\>", ",", "\<\"preTopoDia177\"\>", 
      ",", "\<\"preTopoDia178\"\>", ",", "\<\"preTopoDia179\"\>", 
      ",", "\<\"preTopoDia180\"\>", ",", "\<\"preTopoDia181\"\>", 
      ",", "\<\"preTopoDia182\"\>", ",", "\<\"preTopoDia183\"\>", 
      ",", "\<\"preTopoDia184\"\>"}], "}"}]}],
   SequenceForm[
   "FCLoopFindTopologies: Follwing identified topologies are scaleless and \
will be set to zero: ", {
    "preTopoDia31", "preTopoDia32", "preTopoDia33", "preTopoDia34", 
     "preTopoDia60", "preTopoDia61", "preTopoDia77", "preTopoDia86", 
     "preTopoDia88", "preTopoDia98", "preTopoDia110", "preTopoDia111", 
     "preTopoDia118", "preTopoDia119", "preTopoDia120", "preTopoDia123", 
     "preTopoDia139", "preTopoDia144", "preTopoDia152", "preTopoDia155", 
     "preTopoDia156", "preTopoDia157", "preTopoDia158", "preTopoDia159", 
     "preTopoDia160", "preTopoDia161", "preTopoDia162", "preTopoDia163", 
     "preTopoDia164", "preTopoDia165", "preTopoDia166", "preTopoDia170", 
     "preTopoDia174", "preTopoDia175", "preTopoDia176", "preTopoDia177", 
     "preTopoDia178", "preTopoDia179", "preTopoDia180", "preTopoDia181", 
     "preTopoDia182", "preTopoDia183", "preTopoDia184"}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"eadb4463-f28f-4842-8cec-cadd621b5242"]
}, Open  ]]
}, Open  ]],

Cell["\<\
This particular set of topologies contains mixed quadratic-eikonal that will \
cause issues with the topology minimization if we leave them as is.\
\>", "Text",ExpressionUUID->"2a19c9ce-66a1-4b30-abbc-05909d331b6c"],

Cell["\<\
To handle this situation we employ the routine \
FCLoopReplaceQuadraticEikonalPropagators, telling it the loop momenta, \
kinematic constraints and the rules for completing the square for the pure \
loop parts of the propagators\
\>", "Text",ExpressionUUID->"3b5196ca-90a3-4542-bb84-46490f64b99a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"topoPre", "=", 
   RowBox[{"FCLoopReplaceQuadraticEikonalPropagators", "[", 
    RowBox[{
     RowBox[{"aux1", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"LoopMomenta", "->", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}]}], ",", "\n", 
     RowBox[{"InitialSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ExpandScalarProduct", "[", 
          RowBox[{"SPD", "[", 
           RowBox[{"k1", "-", "k2"}], "]"}], "]"}], "->", 
         RowBox[{"SPD", "[", 
          RowBox[{"k1", "-", "k2"}], "]"}]}], ",", "\n", 
        RowBox[{
         RowBox[{"ExpandScalarProduct", "[", 
          RowBox[{"SPD", "[", 
           RowBox[{"k1", "+", "k2"}], "]"}], "]"}], "->", 
         RowBox[{"SPD", "[", 
          RowBox[{"k1", "+", "k2"}], "]"}]}]}], "}"}]}], ",", 
     RowBox[{"IntermediateSubstitutions", "->", "kinematics"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"f540bc1c-526a-41c3-9b49-47ee779e8bd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Handle overdetermined propagator bases", "Section",ExpressionUUID->"094612d3-4337-4480-83c1-5ff4d94df539"],

Cell["\<\
Single out topologies that have an overdetermined sets of propagators\
\>", "Text",ExpressionUUID->"9ee25617-6732-446b-8f35-1b1db30c6228"],

Cell[BoxData[
 RowBox[{
  RowBox[{"overdeterminedToposPre", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"topoPre", ",", "FCLoopBasisOverdeterminedQ"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"0f677c35-1cde-41ce-ac3c-ad99ec43ca3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"overdeterminedToposPre", "//", "Length"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"ef7a4734-dfe9-4021-bc28-1f598a275e69"],

Cell[BoxData[
 FormBox["105", TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"5c226c74-784e-4221-91d0-e3009b087175"]
}, Open  ]],

Cell["\<\
Generate partial fractioning rules to be applied to the original sets of \
denominators\
\>", "Text",ExpressionUUID->"115eb3a6-b405-4c98-8b31-4ecec6be5dc0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"pfrRules", "=", 
    RowBox[{"FCLoopCreatePartialFractioningRules", "[", 
     RowBox[{
      RowBox[{"aux1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "topoPre"}], "]"}]}], ";"}], 
  "]"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"45f6bc2f-66f5-445f-a65a-2b26bd99f8b1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"69.292666`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[12]=",ExpressionUUID->"90e68be0-5152-41a6-99ac-ca7f66f743c1"]
}, Open  ]],

Cell["Some examples of such rules are", "Text",ExpressionUUID->"1fe9045d-8ee1-4463-9f61-0d16f10dd4fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pfrRules", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "2"}], "]"}], "]"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"66f0b144-5d89-4bf6-b421-d46472cecbb8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"preTopoDia49\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["G", "\<\"preTopoDia49PFR23\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["2",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], 
       RowBox[{"meta", " ", "u0b"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["G", "\<\"preTopoDia49PFR35\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["2",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], 
       RowBox[{"meta", " ", 
        RowBox[{"(", 
         RowBox[{"u0b", "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["G", "\<\"preTopoDia49PFR36\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["2",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], 
       RowBox[{"meta", " ", 
        RowBox[{"(", 
         RowBox[{"u0b", "-", "1"}], ")"}], " ", "u0b"}]]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"preTopoDia126\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["G", "\<\"preTopoDia126PFR2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["2",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], 
       RowBox[{"meta", " ", "u0b"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["G", "\<\"preTopoDia126PFR5\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["2",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], 
       RowBox[{"meta", " ", 
        RowBox[{"(", 
         RowBox[{"u0b", "-", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["G", "\<\"preTopoDia126PFR6\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["2",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], 
       RowBox[{"meta", " ", 
        RowBox[{"(", 
         RowBox[{"u0b", "-", "1"}], ")"}], " ", "u0b"}]]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"54f0bcb6-3118-4425-aaf2-6f1c5d54c35c"]
}, Open  ]],

Cell["\<\
These rules can be converted to FORM and used for simplifying the amplitude.\
\>", "Text",ExpressionUUID->"b58afa79-5d16-49c9-b47e-53cffae156fc"],

Cell["New topologies after partial fractioning", "Text",ExpressionUUID->"9d8885fd-48d8-42cc-ad9c-fbc949534f5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pfrToposPre", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"First", "/@", 
     RowBox[{"pfrRules", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"aux1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", 
      RowBox[{"Dispatch", "[", 
       RowBox[{"pfrRules", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", "topoPre"}], "}"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"6a8d1352-e6a2-4c44-8f40-a767522d2f8a"],

Cell["\<\
Some denominators from original topologies that do not require partial \
fractioning . Notice that the corresponding topologies themselves still might \

contain overdetermined sets of propagators \
\>", "Text",ExpressionUUID->"9d63c51f-50ac-4654-9246-c0e0b03c3c3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"remainderDens", "=", 
  RowBox[{
   RowBox[{"SelectNotFree", "[", 
    RowBox[{
     RowBox[{"aux2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"First", "/@", "overdeterminedToposPre"}]}], "]"}], "//", 
   "Union"}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"88bbaf7f-6f48-464d-98c6-b6e964815cfe"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia100\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia100\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia105\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia116\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia126\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia126\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia130\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia142\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia143\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia147\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia147\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia149\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia2\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia22\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia23\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia25\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia28\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia39\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia39\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia4\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia49\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia76\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia79\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia93\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia95\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia95\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "\<\"preTopoDia96\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[16]=",ExpressionUUID->"a0472013-e6f5-4f88-a69a-5675aa98f25f"]
}, Open  ]],

Cell["\<\
Determine which topologies related to these denominators are overdetermined\
\>", "Text",ExpressionUUID->"7228525a-3ce7-47c0-a5f9-20bb8b26b999"],

Cell[BoxData[
 RowBox[{
  RowBox[{"overdeterminedTopos", "=", 
   RowBox[{"FCLoopSelectTopology", "[", 
    RowBox[{"remainderDens", ",", "overdeterminedToposPre"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"2a249921-bd77-4b27-8612-82c299ca7b9c"],

Cell["\<\
Group  the  remaining  denominators  together  with  the  corresponding  \
topologies. Remove  the  now  irrelevant  propagators  from  the  leftover  \
topologies\
\>", "Text",ExpressionUUID->"e4828887-5768-4f5c-8d45-b980cc3342f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toRemoveList", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"First", "@", 
        RowBox[{"SelectNotFree", "[", 
         RowBox[{"overdeterminedTopos", ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"First", "/@", 
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}]}]}], "}"}], 
     "&"}], "/@", "remainderDens"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"newNoPfrGLIs", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"FCLoopRemovePropagator", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "&"}], "/@", 
     "toRemoveList"}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"newNoPfrTopos", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"FCLoopRemovePropagator", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "&"}], "/@", 
     "toRemoveList"}], ")"}]}], ";"}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"b1c7faf0-3dd2-4fc5-9e2a-fe052229c6f7"],

Cell["\<\
List of all resulting topologies upon doing partial fractioning\
\>", "Text",ExpressionUUID->"eca2ff29-cd58-4f73-a305-f15770c7767d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pfrTopos", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"pfrToposPre", ",", 
     RowBox[{"First", "/@", "newNoPfrTopos"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"e407c50b-fe04-4a8b-adce-bb9d80f11dda"],

Cell["\<\
Replacement  rule  for  renaming  preTopo - topologies  (with  PFR - suffixes \
 from  partial  fractioning)  to  pfrTopo  topologies\
\>", "Text",ExpressionUUID->"2fc1aca4-b147-4df8-bdc3-4b6d3e9b2e3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pfrToposNew", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\"\<pfrTopo\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "pfrTopos", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"pfrRenRu", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"pfrTopos", ",", "pfrToposNew"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"ec689593-1f47-4dd9-a922-d34612dd41cf"],

Cell["\<\
An  extra  rule  for  mapping  the  remaining  denominators  to  the  \
corresponding  topologies  with  removed  propagators\
\>", "Text",ExpressionUUID->"21059f9c-b688-4655-85d1-7e85726ec722"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gliRulePfr", "=", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"Rule", "[", 
      RowBox[{"remainderDens", ",", "newNoPfrGLIs"}], "]"}], "]"}], "/.", 
    "pfrRenRu"}]}], ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"e11e1cd1-1474-4c4a-9b03-237b7ebb7c77"],

Cell["\<\
Final  list  of  topologies  upon  doing  partial  fractioning\
\>", "Text",ExpressionUUID->"01ac7c77-76e3-4e0c-ba4f-552165b1b11d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"relevantPFrTopos", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"aux2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", 
       RowBox[{"Dispatch", "[", "gliRulePfr", "]"}]}], ",", 
      RowBox[{
       RowBox[{"GLI", "[", 
        RowBox[{"id_", ",", "___"}], "]"}], ":>", "id"}], ",", "Infinity"}], 
     "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"finalPreToposPfrRaw", "=", 
   RowBox[{
    RowBox[{"SelectNotFree", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"topoPre", ",", 
        RowBox[{"pfrRules", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"newNoPfrTopos", "/.", 
         RowBox[{"Dispatch", "[", "pfrRenRu", "]"}]}]}], "]"}], ",", 
      "relevantPFrTopos"}], "]"}], "//", "Union"}]}], ";"}]}], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"4a465404-18b2-41f8-af17-c3754c712422"],

Cell["Identify scaleless topologies among them", "Text",ExpressionUUID->"1624c3e7-153f-4215-9963-42821c25c848"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scalelessPfrTopos", "=", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"finalPreToposPfrRaw", ",", "FCLoopScalelessQ"}], "]"}], "/.", 
    RowBox[{"Dispatch", "[", "pfrRenRu", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"560285af-d268-46ed-895c-4e2efb66076b"],

Cell["\<\
Remove scaleless topologies. This gives us the final list of topologies after \
partial fractioning\
\>", "Text",ExpressionUUID->"f6eb8f3a-8cce-4213-a4da-3113bd09aa69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalPreTopos", "=", 
   RowBox[{
    RowBox[{"SelectFree", "[", 
     RowBox[{
      RowBox[{"finalPreToposPfrRaw", "/.", "pfrRenRu"}], ",", 
      "scalelessPfrTopos"}], "]"}], "//", "Union"}]}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"7988659b-08ce-44f9-996b-d8067cf6764a"],

Cell["Check that there are no overdetermined topologies left", "Text",ExpressionUUID->"1096eb7f-eb8e-4700-9914-5cec7f50f930"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "/@", "finalPreTopos"}], "]"}], "=!=", 
    RowBox[{"{", "False", "}"}]}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<ERROR! Not all overdetermined topologies were eliminated.\>\"", 
     "]"}], ";"}]}], "\n", "]"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"982a773c-d46f-42b3-a8e8-c56bab4720ed"],

Cell["\<\
Finally use FCLoopFindTopologyMappings to find mappings between topologies\
\>", "Text",ExpressionUUID->"77e7a328-9e49-46a0-8598-d46cabd024e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"mappedTopos", "=", 
    RowBox[{"FCLoopFindTopologyMappings", "[", "finalPreTopos", "]"}]}], 
   ";"}], "]"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"d246d539-dd33-40b2-85f9-0b365e2091ec"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo378 and pfrTopo114. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo378 and \
pfrTopo114. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"c35fec36-8db1-4271-9760-44b71e04d8a9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo413 and pfrTopo114. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo413 and \
pfrTopo114. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"b2447f93-c103-4b60-988e-d9f38e87b41d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo76 and pfrTopo114. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo76 and \
pfrTopo114. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"b45b437f-19e2-445e-9995-06296f12de5d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo82 and pfrTopo114. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo82 and \
pfrTopo114. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"3d266b94-5c2a-4139-bad1-42bbd4d96dae"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo97 and pfrTopo114. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo97 and \
pfrTopo114. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"e409affd-7afd-42e7-8661-854b3c2b94d7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo207 and pfrTopo154. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo207 and \
pfrTopo154. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"5ce5b484-1120-448d-9554-479166ea1e65"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo320 and pfrTopo154. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo320 and \
pfrTopo154. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"4ef9f9e9-7d96-40e2-a179-8f3e67907836"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo327 and pfrTopo154. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo327 and \
pfrTopo154. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"072b2922-5dcf-4515-99a4-3fe09da4a959"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo6 and pfrTopo154. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo6 and \
pfrTopo154. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"1b7f63ea-1fc7-42e2-b911-6c2d8aca97f2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo450 and pfrTopo19. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo450 and \
pfrTopo19. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"cc62e80e-c26c-4c8d-b489-c8c72be697b7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo80 and pfrTopo19. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo80 and \
pfrTopo19. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"662dbeaf-9690-4cbc-89d9-f88ac7f675b0"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo278 and pfrTopo203. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo278 and \
pfrTopo203. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"d955ba8d-d82c-4eb2-8995-806e015925e4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo349 and pfrTopo203. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo349 and \
pfrTopo203. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"e4645e73-ff04-405b-912e-f801acfb67fe"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
pfrTopo63 and pfrTopo23. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies pfrTopo63 and \
pfrTopo23. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"63af8d63-37b0-4f4b-9957-d46ebeca7dbf"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindMomentumShifts: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Failed to derive the momentum shifts between topologies \
preTopoDia171 and pfrTopo23. This can be due to the presence of nonquadratic \
propagators or because shifts in external momenta are also necessary.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     
     BackFaceColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindMomentumShifts: ", 
    Style[
    "Failed to derive the momentum shifts between topologies preTopoDia171 \
and pfrTopo23. This can be due to the presence of nonquadratic propagators or \
because shifts in external momenta are also necessary.", {
      RGBColor[0.44999999999999996`, 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"f99be434-1445-45d1-b8cb-25f28c61174c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "190", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 190, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"6b03f1c9-68a0-4c1b-bbc2-bc5d8a376c03"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "241"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 241],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"7a67c639-4dc0-4755-9744-be7d655f8c13"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"19.586661`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"82cd4dd3-a660-4a07-a0fa-b79472946e83"]
}, Open  ]],

Cell["\<\
Allowing for shifts of external momenta would give us even more mapping \
relations but this is not safe unless we explicitly know that the amplitude \
is symmetric under such shifts\
\>", "Text",ExpressionUUID->"f4c65637-b977-4541-9ccc-f2d0e16ad8e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"mappedToposTest", "=", 
    RowBox[{"FCLoopFindTopologyMappings", "[", 
     RowBox[{"finalPreTopos", ",", 
      RowBox[{"Momentum", "->", "All"}]}], "]"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"2fc6b8af-4e23-4adb-87c9-e4c35046a51a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "205", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 205, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e6359348-7dce-4a79-ac77-fc8ae4b18613"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "226"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 226],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0d41ec34-f7e8-4720-b99c-434414a3667c"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"20.97736`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"37b3774e-9cef-49d2-a1c2-088678f5eac3"]
}, Open  ]],

Cell["Introducing new names for the final topologies", "Text",ExpressionUUID->"6319a154-c138-4b65-8a61-1a59cd550c8b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"finTopoNames", "=", 
   RowBox[{"First", "/@", 
    RowBox[{"mappedTopos", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"finTopoNamesNew", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\"\<finTopo\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "finTopoNames", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"finRenRu", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{"finTopoNames", ",", "finTopoNamesNew"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"5028d55f-97f3-4973-9d2d-ca3b518beb2e"],

Cell["\<\
Some of the final topologies might be incomplete, so we need to account for \
that as well\
\>", "Text",ExpressionUUID->"da866fed-952d-4b58-bc93-11a01c6f1d00"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"finToposRenamed", "=", 
   RowBox[{
    RowBox[{"mappedTopos", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/.", "finRenRu"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"incompleteTopos", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"finToposRenamed", ",", "FCLoopBasisIncompleteQ"}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"3a6d0ddb-62be-46d7-a9bc-677f06e7311b"],

Cell["\<\
For the basis completion we can use all available propagators\
\>", "Text",ExpressionUUID->"55f00bc7-c3f6-4403-be34-177550005f14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allProps", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "&"}], "/@", "finToposRenamed"}], 
     "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"completedTopos", "=", 
   RowBox[{"FCLoopBasisFindCompletion", "[", 
    RowBox[{"incompleteTopos", ",", 
     RowBox[{"Method", "->", "allProps"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"51a62bc7-af1c-446c-b9d3-6b755fc120f1"],

Cell["Generate basis completion rules", "Text",ExpressionUUID->"0c6daa8a-c11c-4754-b34a-b7e322749039"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisCompletionRules", "=", 
   RowBox[{
    RowBox[{"FCLoopCreateRuleGLIToGLI", "[", 
     RowBox[{"completedTopos", ",", 
      RowBox[{"List", "/@", "incompleteTopos"}]}], "]"}], "//", "Flatten"}]}],
   ";"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"2f0b2869-5add-4c1e-9ff0-4bfd1117c29c"],

Cell["\<\
Generating the ultimate list of topologies where all propagator sets now form \
a basis\
\>", "Text",ExpressionUUID->"47b5c274-dcac-4d0e-9f42-280e9c3a3912"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ultimateTopos", "=", 
   RowBox[{"finToposRenamed", "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"Rule", "[", 
      RowBox[{"incompleteTopos", ",", "completedTopos"}], "]"}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ultimateToposNewNames", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\"\<topology\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "finToposRenamed", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ultimateToposRenamingRule", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{
      RowBox[{"First", "/@", "ultimateTopos"}], ",", 
      "ultimateToposNewNames"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ultimateToposRenamed", "=", 
   RowBox[{"ultimateTopos", "/.", "ultimateToposRenamingRule"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"fcTopologies", "=", "ultimateToposRenamed"}], ";"}]}], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"cf09b64e-de4d-48cd-bf70-ea556f034b65"],

Cell["\<\
Finally, we  also  need  rules  to  eliminate  scalar  products\
\>", "Text",ExpressionUUID->"8e104b27-f75a-4ee9-b939-45d9b5cf9beb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruGLI", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"FCLoopCreateRulesToGLI", "[", "#", "]"}]}], "}"}], "&"}], 
     ",", 
     RowBox[{"fcTopologies", "//", "FCLoopTopologyNameToSymbol"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"e8e9dfd0-97aa-4500-bad2-f947abfbbebd"],

Cell["Names of the final topologies", "Text",ExpressionUUID->"b0084020-e6e2-4cf1-8ad0-f7060ed09043"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sortedTopologyNames", "=", 
   RowBox[{"First", "/@", "fcTopologies"}]}], ";"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"10ec0b1b-f9b0-4fe4-b439-7344a4322607"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1023, 683.25},
WindowMargins->{{Automatic, 289.5}, {Automatic, 108}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9475e3b1-0c7e-4253-8b2e-995e2f47544c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 90, 0, 74, "Title",ExpressionUUID->"67daffe8-81f1-492b-a9ac-50e8dfdd7b98"],
Cell[CellGroupData[{
Cell[695, 26, 131, 0, 50, "Section",ExpressionUUID->"9876c889-420c-4761-ad32-379047ee4c44"],
Cell[CellGroupData[{
Cell[851, 30, 131, 2, 22, "Input",ExpressionUUID->"b832545e-6ecf-462b-8019-3f2c70552c4e"],
Cell[CellGroupData[{
Cell[1007, 36, 3699, 96, 24, "Print",ExpressionUUID->"945bb0d0-33df-45b3-bb29-50017695fb2b"],
Cell[4709, 134, 322, 7, 20, "Print",ExpressionUUID->"fc0595d3-cf58-46c7-b446-b93d8d437151"],
Cell[5034, 143, 368, 9, 20, "Print",ExpressionUUID->"de447c55-c43a-48eb-8413-da899d84d78c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5463, 159, 97, 0, 50, "Section",ExpressionUUID->"421fc099-c85e-4357-a15c-a0ed00241c37"],
Cell[5563, 161, 206, 4, 22, "Input",ExpressionUUID->"7f27e26c-d8fb-4f8b-8332-6cfdd5984fff"],
Cell[5772, 167, 221, 5, 22, "Input",ExpressionUUID->"5b3a1ac6-ab4d-409e-9c23-4728778552d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6030, 177, 111, 0, 50, "Section",ExpressionUUID->"7e8a4c15-ba04-4bd4-ba5d-5810412be7eb"],
Cell[6144, 179, 258, 7, 22, "Input",ExpressionUUID->"b0556071-9353-47f0-8abb-21dc9f029c3c"],
Cell[6405, 188, 309, 9, 22, "Input",ExpressionUUID->"91eb5866-386c-4c21-b0f6-3ea768fc557f"],
Cell[6717, 199, 227, 5, 22, "Input",ExpressionUUID->"02fab7a0-1798-4346-948d-0871e50c9033"],
Cell[6947, 206, 587, 18, 22, "Input",ExpressionUUID->"feb6cc56-0609-4036-aab2-71e958446f56"],
Cell[CellGroupData[{
Cell[7559, 228, 713, 14, 53, "Input",ExpressionUUID->"4f380bf1-4927-4e21-804a-82ec3f09c25e"],
Cell[CellGroupData[{
Cell[8297, 246, 418, 11, 18, "Print",ExpressionUUID->"a1c4c34a-2696-42ae-ae30-c2ad4de8be3b"],
Cell[8718, 259, 418, 11, 18, "Print",ExpressionUUID->"b087b292-bb76-41fa-a3aa-d6d09bb08b0f"],
Cell[9139, 272, 452, 11, 18, "Print",ExpressionUUID->"30ce22e2-248d-4321-a356-14425aca571a"],
Cell[9594, 285, 404, 10, 18, "Print",ExpressionUUID->"f2058741-fefd-4612-89c1-3339941dc97c"],
Cell[10001, 297, 2707, 45, 54, "Print",ExpressionUUID->"eadb4463-f28f-4842-8cec-cadd621b5242"]
}, Open  ]]
}, Open  ]],
Cell[12735, 346, 225, 3, 27, "Text",ExpressionUUID->"2a19c9ce-66a1-4b30-abbc-05909d331b6c"],
Cell[12963, 351, 307, 5, 45, "Text",ExpressionUUID->"3b5196ca-90a3-4542-bb84-46490f64b99a"],
Cell[13273, 358, 1045, 27, 53, "Input",ExpressionUUID->"f540bc1c-526a-41c3-9b49-47ee779e8bd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14355, 390, 112, 0, 50, "Section",ExpressionUUID->"094612d3-4337-4480-83c1-5ff4d94df539"],
Cell[14470, 392, 148, 2, 27, "Text",ExpressionUUID->"9ee25617-6732-446b-8f35-1b1db30c6228"],
Cell[14621, 396, 260, 6, 22, "Input",ExpressionUUID->"0f677c35-1cde-41ce-ac3c-ad99ec43ca3c"],
Cell[CellGroupData[{
Cell[14906, 406, 155, 2, 22, "Input",ExpressionUUID->"ef7a4734-dfe9-4021-bc28-1f598a275e69"],
Cell[15064, 410, 137, 2, 24, "Output",ExpressionUUID->"5c226c74-784e-4221-91d0-e3009b087175"]
}, Open  ]],
Cell[15216, 415, 166, 3, 27, "Text",ExpressionUUID->"115eb3a6-b405-4c98-8b31-4ecec6be5dc0"],
Cell[CellGroupData[{
Cell[15407, 422, 357, 9, 22, "Input",ExpressionUUID->"45f6bc2f-66f5-445f-a65a-2b26bd99f8b1"],
Cell[15767, 433, 194, 4, 25, "Output",ExpressionUUID->"90e68be0-5152-41a6-99ac-ca7f66f743c1"]
}, Open  ]],
Cell[15976, 440, 102, 0, 27, "Text",ExpressionUUID->"1fe9045d-8ee1-4463-9f61-0d16f10dd4fb"],
Cell[CellGroupData[{
Cell[16103, 444, 240, 6, 22, "Input",ExpressionUUID->"66f0b144-5d89-4bf6-b421-d46472cecbb8"],
Cell[16346, 452, 5876, 209, 86, "Output",ExpressionUUID->"54f0bcb6-3118-4425-aaf2-6f1c5d54c35c"]
}, Open  ]],
Cell[22237, 664, 155, 2, 27, "Text",ExpressionUUID->"b58afa79-5d16-49c9-b47e-53cffae156fc"],
Cell[22395, 668, 111, 0, 27, "Text",ExpressionUUID->"9d8885fd-48d8-42cc-ad9c-fbc949534f5f"],
Cell[22509, 670, 596, 18, 38, "Input",ExpressionUUID->"6a8d1352-e6a2-4c44-8f40-a767522d2f8a"],
Cell[23108, 690, 276, 5, 45, "Text",ExpressionUUID->"9d63c51f-50ac-4654-9246-c0e0b03c3c3d"],
Cell[CellGroupData[{
Cell[23409, 699, 351, 9, 22, "Input",ExpressionUUID->"88bbaf7f-6f48-464d-98c6-b6e964815cfe"],
Cell[23763, 710, 19882, 787, 92, "Output",ExpressionUUID->"a0472013-e6f5-4f88-a69a-5675aa98f25f"]
}, Open  ]],
Cell[43660, 1500, 154, 2, 27, "Text",ExpressionUUID->"7228525a-3ce7-47c0-a5f9-20bb8b26b999"],
Cell[43817, 1504, 273, 6, 22, "Input",ExpressionUUID->"2a249921-bd77-4b27-8612-82c299ca7b9c"],
Cell[44093, 1512, 242, 4, 27, "Text",ExpressionUUID->"e4828887-5768-4f5c-8d45-b980cc3342f7"],
Cell[44338, 1518, 1370, 42, 53, "Input",ExpressionUUID->"b1c7faf0-3dd2-4fc5-9e2a-fe052229c6f7"],
Cell[45711, 1562, 142, 2, 27, "Text",ExpressionUUID->"eca2ff29-cd58-4f73-a305-f15770c7767d"],
Cell[45856, 1566, 264, 6, 22, "Input",ExpressionUUID->"e407c50b-fe04-4a8b-adce-bb9d80f11dda"],
Cell[46123, 1574, 212, 3, 27, "Text",ExpressionUUID->"2fc1aca4-b147-4df8-bdc3-4b6d3e9b2e3f"],
Cell[46338, 1579, 578, 17, 38, "Input",ExpressionUUID->"ec689593-1f47-4dd9-a922-d34612dd41cf"],
Cell[46919, 1598, 204, 3, 27, "Text",ExpressionUUID->"21059f9c-b688-4655-85d1-7e85726ec722"],
Cell[47126, 1603, 311, 8, 22, "Input",ExpressionUUID->"e11e1cd1-1474-4c4a-9b03-237b7ebb7c77"],
Cell[47440, 1613, 141, 2, 27, "Text",ExpressionUUID->"01ac7c77-76e3-4e0c-ba4f-552165b1b11d"],
Cell[47584, 1617, 947, 26, 38, "Input",ExpressionUUID->"4a465404-18b2-41f8-af17-c3754c712422"],
Cell[48534, 1645, 111, 0, 27, "Text",ExpressionUUID->"1624c3e7-153f-4215-9963-42821c25c848"],
Cell[48648, 1647, 325, 7, 22, "Input",ExpressionUUID->"560285af-d268-46ed-895c-4e2efb66076b"],
Cell[48976, 1656, 178, 3, 27, "Text",ExpressionUUID->"f6eb8f3a-8cce-4213-a4da-3113bd09aa69"],
Cell[49157, 1661, 328, 8, 22, "Input",ExpressionUUID->"7988659b-08ce-44f9-996b-d8067cf6764a"],
Cell[49488, 1671, 125, 0, 27, "Text",ExpressionUUID->"1096eb7f-eb8e-4700-9914-5cec7f50f930"],
Cell[49616, 1673, 462, 12, 58, "Input",ExpressionUUID->"982a773c-d46f-42b3-a8e8-c56bab4720ed"],
Cell[50081, 1687, 153, 2, 27, "Text",ExpressionUUID->"77e7a328-9e49-46a0-8598-d46cabd024e7"],
Cell[CellGroupData[{
Cell[50259, 1693, 269, 6, 22, "Input",ExpressionUUID->"d246d539-dd33-40b2-85f9-0b365e2091ec"],
Cell[CellGroupData[{
Cell[50553, 1703, 1284, 24, 23, "Print",ExpressionUUID->"c35fec36-8db1-4271-9760-44b71e04d8a9"],
Cell[51840, 1729, 1284, 24, 23, "Print",ExpressionUUID->"b2447f93-c103-4b60-988e-d9f38e87b41d"],
Cell[53127, 1755, 1282, 24, 23, "Print",ExpressionUUID->"b45b437f-19e2-445e-9995-06296f12de5d"],
Cell[54412, 1781, 1282, 24, 23, "Print",ExpressionUUID->"3d266b94-5c2a-4139-bad1-42bbd4d96dae"],
Cell[55697, 1807, 1282, 24, 23, "Print",ExpressionUUID->"e409affd-7afd-42e7-8661-854b3c2b94d7"],
Cell[56982, 1833, 1284, 24, 23, "Print",ExpressionUUID->"5ce5b484-1120-448d-9554-479166ea1e65"],
Cell[58269, 1859, 1284, 24, 23, "Print",ExpressionUUID->"4ef9f9e9-7d96-40e2-a179-8f3e67907836"],
Cell[59556, 1885, 1284, 24, 23, "Print",ExpressionUUID->"072b2922-5dcf-4515-99a4-3fe09da4a959"],
Cell[60843, 1911, 1280, 24, 23, "Print",ExpressionUUID->"1b7f63ea-1fc7-42e2-b911-6c2d8aca97f2"],
Cell[62126, 1937, 1282, 24, 23, "Print",ExpressionUUID->"cc62e80e-c26c-4c8d-b489-c8c72be697b7"],
Cell[63411, 1963, 1280, 24, 23, "Print",ExpressionUUID->"662dbeaf-9690-4cbc-89d9-f88ac7f675b0"],
Cell[64694, 1989, 1284, 24, 23, "Print",ExpressionUUID->"d955ba8d-d82c-4eb2-8995-806e015925e4"],
Cell[65981, 2015, 1284, 24, 23, "Print",ExpressionUUID->"e4645e73-ff04-405b-912e-f801acfb67fe"],
Cell[67268, 2041, 1280, 24, 23, "Print",ExpressionUUID->"63af8d63-37b0-4f4b-9957-d46ebeca7dbf"],
Cell[68551, 2067, 1288, 24, 23, "Print",ExpressionUUID->"f99be434-1445-45d1-b8cb-25f28c61174c"],
Cell[69842, 2093, 1310, 29, 23, "Print",ExpressionUUID->"6b03f1c9-68a0-4c1b-bbc2-bc5d8a376c03"],
Cell[71155, 2124, 879, 19, 23, "Print",ExpressionUUID->"7a67c639-4dc0-4755-9744-be7d655f8c13"]
}, Open  ]],
Cell[72049, 2146, 194, 4, 25, "Output",ExpressionUUID->"82cd4dd3-a660-4a07-a0fa-b79472946e83"]
}, Open  ]],
Cell[72258, 2153, 261, 4, 27, "Text",ExpressionUUID->"f4c65637-b977-4541-9ccc-f2d0e16ad8e3"],
Cell[CellGroupData[{
Cell[72544, 2161, 332, 7, 22, "Input",ExpressionUUID->"2fc6b8af-4e23-4adb-87c9-e4c35046a51a"],
Cell[CellGroupData[{
Cell[72901, 2172, 1310, 29, 23, "Print",ExpressionUUID->"e6359348-7dce-4a79-ac77-fc8ae4b18613"],
Cell[74214, 2203, 879, 19, 23, "Print",ExpressionUUID->"0d41ec34-f7e8-4720-b99c-434414a3667c"]
}, Open  ]],
Cell[75108, 2225, 193, 4, 25, "Output",ExpressionUUID->"37b3774e-9cef-49d2-a1c2-088678f5eac3"]
}, Open  ]],
Cell[75316, 2232, 117, 0, 27, "Text",ExpressionUUID->"6319a154-c138-4b65-8a61-1a59cd550c8b"],
Cell[75436, 2234, 751, 22, 53, "Input",ExpressionUUID->"5028d55f-97f3-4973-9d2d-ca3b518beb2e"],
Cell[76190, 2258, 169, 3, 27, "Text",ExpressionUUID->"da866fed-952d-4b58-bc93-11a01c6f1d00"],
Cell[76362, 2263, 422, 11, 38, "Input",ExpressionUUID->"3a6d0ddb-62be-46d7-a9bc-677f06e7311b"],
Cell[76787, 2276, 140, 2, 27, "Text",ExpressionUUID->"55f00bc7-c3f6-4403-be34-177550005f14"],
Cell[76930, 2280, 550, 15, 38, "Input",ExpressionUUID->"51a62bc7-af1c-446c-b9d3-6b755fc120f1"],
Cell[77483, 2297, 102, 0, 27, "Text",ExpressionUUID->"0c6daa8a-c11c-4754-b34a-b7e322749039"],
Cell[77588, 2299, 336, 8, 22, "Input",ExpressionUUID->"2f0b2869-5add-4c1e-9ff0-4bfd1117c29c"],
Cell[77927, 2309, 166, 3, 27, "Text",ExpressionUUID->"47b5c274-dcac-4d0e-9f42-280e9c3a3912"],
Cell[78096, 2314, 1107, 31, 84, "Input",ExpressionUUID->"cf09b64e-de4d-48cd-bf70-ea556f034b65"],
Cell[79206, 2347, 142, 2, 27, "Text",ExpressionUUID->"8e104b27-f75a-4ee9-b939-45d9b5cf9beb"],
Cell[79351, 2351, 473, 14, 22, "Input",ExpressionUUID->"e8e9dfd0-97aa-4500-bad2-f947abfbbebd"],
Cell[79827, 2367, 100, 0, 27, "Text",ExpressionUUID->"b0084020-e6e2-4cf1-8ad0-f7060ed09043"],
Cell[79930, 2369, 204, 4, 22, "Input",ExpressionUUID->"10ec0b1b-f9b0-4fe4-b439-7344a4322607"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/El-El.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58320,       1545]
NotebookOptionsPosition[     52712,       1436]
NotebookOutlinePosition[     53114,       1452]
CellTagsIndexPosition[     53071,       1449]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["QED electron self-energy", "Title",ExpressionUUID->"67daffe8-81f1-492b-a9ac-50e8dfdd7b98"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"9876c889-420c-4761-ad32-379047ee4c44"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynArts\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n"}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"b832545e-6ecf-462b-8019-3f2c70552c4e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7e7bcbdd-aec4-4a63-82e6-00de2d2ca43b"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d326a525-2585-4be0-9ca8-97b797bdd6cc"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7a9ba697-f2c2-4611-b7c7-e56796a1330a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynArts \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"3.12 (24 May 2024) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["manual",
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"www", ".", "feynarts", ".", "de", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feynarts.de/"], None},
       ButtonNote->"www.feynarts.de/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynArts ", "Text", Bold], 
    Style[
    "3.12 (24 May 2024) patched for use with FeynCalc, for documentation see \
the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" or visit ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["www.feynarts.de.", ButtonData :> {
         URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> "www.feynarts.de/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"640720f2-c1a5-4277-9f10-8c04ef42315b"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"49ee973f-4ff7-4db5-b7ec-82f2c62c988e"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, \
2001, arXiv:hep-ph/0012260\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"616f65db-0b4e-4f5d-9e45-807d469d78c5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"421fc099-c85e-4357-a15c-a0ed00241c37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diags", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", "Tadpoles", "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", " ", "->", " ", 
      RowBox[{"{", "Particles", "}"}]}], ",", " ", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"2", "|", "3"}], "]"}], ",", 
        RowBox[{"S", "[", "_", "]"}], ",", 
        RowBox[{"U", "[", "_", "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"1", "|", "3", "|", "4"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"7f27e26c-d8fb-4f8b-8332-6cfdd5984fff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{
    RowBox[{"DiagramExtract", "[", 
     RowBox[{"diags", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"ColumnsXRows", "->", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", " ", "->", " ", "False"}], ",", "   ", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"768", ",", "256"}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"5b3a1ac6-ab4d-409e-9c23-4728778552d5"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwtk4sv3AcAxz0WSndMyvzOr+Xud0+/3zFbVcdw385zqHgUQ8+U1bZ6dRqr
pB7HNUwrDWZ0iXadqbLpmqaEImo2rKZXtWtxjqGYx1za0+pZjXXrPsknn7/g
w03KjDhqZGBgIH3hv32JBC/Lx5Tr2eKhEQZD06J42R0erFrOVf/RxEAxfcq8
vZaHOPrqM9czDIKG3G8Ep/MQuVal9D7JIO5LvkbvxcPgjAF6sxisxzKbeSwe
5pwehOfkMmCtPLa8qabw82KFMVXJwK3dTbZQT2Hh2+nr968xcIrW+NxLpXC+
UCFVDDPYZettqn2DgrXV86gLWgaF0ck7Y3RcvDq9efDeKxLMfN1wrrmFi5TU
xopWCwlycjnd6hwuDEqV/TFmErCFox8owUXgbGPZ+TUGGx7X83kWXGxXUNnv
KRmcLc00nJjhwEN/V2Jey6A0r6GG18VB+ly0bDmRgTIXOmktBwppcNUkl4G5
nzlVLufgrtQzynqOhnrKarA7hYOwjI3WsGYarwsuRLNCOBj4ib3rYD6NoqLt
jFYnDo70BFUHHqah5zULIsw46Bi2mRrwp5HNE7ooOhwwSIxMlnvSoJzL6Olw
B4wteZrMeNDY2uo1MVTbY3jemnXfi0ZNSUh5VbQ9fKds/NdA45u2guaoO3sw
b+MX2Cel0f95aGeC3x50kqs2aW40vttwp97t342Cy0Q4SdEIK4t/2yRmN+b+
ytClGtJwN6dI8d8kxt1HHuaqHGHUqpTd7iQhMX6onap1RNkvApXoCxIXO9+v
C5M5wk2VnZktJ+HC73GMYjvipI/qBDufhFvXeFurSowjrg/mo06TKJJfzN2u
FCNMUrzmdYbEo8Wby5YxYqQp432nikn4a//8qJsSoyxB5XM8i8QOTaT66roI
0oJjv2UEkCjIM6gIGhHhRM7Q+FFjEsvqpCbdDRGSeKyqhCt2EHK1+w58JUKy
vCRqdL8dnnU8ncwsEOG5/JNR3y429ipusXqSRRDvj/BjvNnIKYr9WOMjQpll
YsPKAIHsz8q3+PYiGGk6bNKTCezoCy3UPBbi+Ds/LCgJAovj4ktv3hJiezUp
K2zVFqWK3w8ISoTY53hNUzVrC05i7KeRwUIsSU0+lK3bQt5U+6SRJcTYpNmh
PoqAdvFHvdWwACObevlGAgFVE6/LuUoA13bv2kOXCPwacLuOHS9AjrNG3zlB
4Im1xSN/gQDu9ZGHLU3Z2NmgMi7S8ZHmuVVwyo6NK8cmeKa9fMSxHyQVWbHR
trc/pKWSj9DvL79WvUIg3+H004DkF9/WzI64NBNwdRirr3uLD5/qJV1KHAHD
/7/e/g9b/AOBzqjd
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}], 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw1k2kwnAcAhiMJ0qKljv12v7WXvXyfOiYiiWq9MlG3NFqkGVVkHYm70URC
REZIKwghCeIoQ8Kgbayk7dYRR2kwjo46a4paggxxZUTJVJvpO/PO8+P58f56
+QGRHoG7d+3ahZ3+y9ch8JpCNNZplPd6EYiqCbJn7RfiB3GjTUE5gd+8l+Rc
mRD1EG1vTRH4kBPrLs8Wwm7Qe0NtHxO2jyYrhluE8Gv3fCLVYeLcTa+8xytC
aKrXpue9IpA8amqXJhShzOOCzG2AwHzwEbn2pyLUToeERucROPrqvazyTBF6
ow3KEr0J+BTuP63eJYJZc6ujNpOA/3VBycfqYtxeGrSIe8pAaZJOB/eoGF/L
5obu9DDAzNRprbwsRnWidXNpPwOe2vafsH4UY8JkZl/iGgOcqEn9vgUxxivb
jUKtCJyKeJh8nylBWPxIoWE2gd/jAy9Y2knw5otKOmgPE3LDD6R/BUgg805h
kglMhPFUD21elkCtnvGTw0smCrYfl8TlS5D20V7/8FAWDDdUjWfrJDgtGGn4
tpuF1cNmvcp+CU6kvtXcxCDRhbDouVUJuotnx+OdSajeOKPew5YilRPmTgSR
uJSv9E11k2KYNJWORpAoVT64s5UsRU4c62BCKImDsesHxtqk8PveWs1BRiLG
vrurR90Yv1Sm5s74k1C8kV1e62IMx5qEdf8wEmX11cfX04xhN7J9XC+VBCdr
kaH1qzFGc65GLTeScNJMN19+aYyIWWWRoSYbOQ8bHK7xKLSNC/qUkWz46aoM
rVtTUKTc89GfYcOnEqq9ThQyno3U5YcYglOlkGseo8D4Mjgk4Lkh+u5Pxf/h
RiHrbf0cp3McWLV8MQ1nCo2WBX1qaxzorzxduOlIQa3L8siCjIv650+GV10p
vJiklk+1c0Gaa2Y1n6RwoCk7w0CThwFFLJcXQ0Grvc+cZcpDd4RuSUUehWn1
zUHChQfF0KVjTp0UZLttfa8G8rDNjzHy2UPj1p+bHaqJPLgP2JxdAQ23qeYh
diEPW3vpedcEGlRSfkpXIw+ddroW0Y9oFGU5Xzwxw8M7VeyIzmkaUzc482Z6
fGTNpf3dpGqC6iVFldKBj6qmgGJThglmIxdtvBL5qHfT0KsjTPBZ/OKhiZ/5
sPpKL7hFwwTFMeO+1Rt8nOEWjZ1fpVEW0H17w1IAVsdaje0AjQaVtoiTkQJU
pLs4O8hpGOQ2uC7dE+A7r1a3kVs04kX9jWfHBIjbEh+WJ9K4Hl4ZZKtlhH62
593Q8zSanTjekveNMKE3kLQVR6N+8toD1zAjlH4efuVKBg3TCm3XibtGKH/2
zaRFDY1MjzyFsnvHiy6+m7uz///PVf6jCf4BEf6qPA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{13.250264068711928`, 12.401735931288073`}, {
          12.684578643762691`, 13.533106781186547`}, {12.118893218813454`, 
          12.96742135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwlkn1MjAEAh9MHzVIX8b73XnfXcXfv3XuN9U8uRr8+RA0r+ZilUduZztJJ
XVtIruKWVormVki1UWaju/ORcHRO7dQlVAu7JZViPu7ItVEnebbfnj3//wTp
WdsUnh4eHrLZ/bN7DgL/vQIhTWbt8h0kUrI3tstWCxH80m9T8xUS3YK+qeMH
hfiqNC9aOUAiav64O/uSEInPFDUt30nwRvyahDYhYod+p5knSGzPDwrzdgvR
MbjnkttMgpVhZWvCRLCaByN6S0gcqKvl3N4vgvMIzT0ZQcJW4DkeWCdCdXFj
453PBPTiC3HRb0QY2BwW2dBMYEjB1QoJMfwdX04TJwhEJVcM/UwWIzXNzrLn
ECBfGZQ15WL8GBm+nldB4OhW64OFFjGULbIerY1A+dHxBP2kGOnu/lxXKInE
Y4vkNj6NLZqK9NZ6Evytoz5XY2h8SjOzwgRsfHNmVOnSaajGci0fLrOxrr0s
wlVAI+befUdcAIXI92NafS0NHS/RtC+DQnPvrviRNhrkVUeZ+xqF0heHN8QP
08hMqfy6x0phZOyW8zFLAkXKlIV4TeFPz8XoiY0S+IWfbSjtojDa4bV24pQE
+Xmud7UPKdhKCB/1cwkMql6ZXE+hdWZmMmixFL7zAz4ajBQEGh7n3E4pzn6+
FZ3UTUHlP32z/rwUGr81+5bP44CsVHMKO6VQ9XWeOZTEwfUp9Ou+SaHuKBm9
0caBfWVOlcuXQZZcdSxgTTAW5Bi5xUsZ9GfvDCl+GozQu4YlvwgG4Z+84E7i
ImF/UVxhEIPzbHXR20Eu8pXewetZDBpbph8TO3j4IXLJ82bbOBm7K9bEAzvT
uKCPzaCz51mWexkfyq4n7U2rGKT+VBmdqXxo7KbAvckMLIOOrN262dY+5MiL
GVSvo3WSLj6E1Y8CkkwMpud+yYfHHDL8BYTBMZ8=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
          6.061870864831795}], 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwtkntIU2EAxVdupVHismWTJs3m7r3fd1MxHdEKTw9pSZFOywR7IBopVhAa
hZXJsswYSBmU00ZZPmf5rma1mi2F1HS+mkjGUkikrGFJpdEiDxx+nH/OH4cj
Tz6hTV0oEAio2//4Xzz+UwHX2l0dg/0Ui3/U6A0qBZLjXkivPqAI6N1RlJWu
QN19XWPXNYpfFU9nJSUKROzb8bo4j+LIiCnS0KlAdL7VuyKfIrvgiSZzTgHZ
wrAmuYEiQTu02ys0CE0yjavvCcVOa1djSmoQYtbJm2+NUpxO7Y34XBqEUz3C
dfJFPFw/1TmRjiA4udiZfiUP1VCTJWSlEkfj8hK61TzYMHvWtFaJ5OhmkQk8
NJvOCTL1SqiNvhnB63mMvP84WNGmhGf/8tU6Xx5+irM2j2klvEyajIgxCvHw
xRXdMgb97ROP2qsoNB7hhxK2MGjxN14XpVMYJ9eMiw4z6Dnnr+coRYlDdibk
LIMUZ3XojItgorCt1naTwWGPS+pJG8EghL4fHjOo/D43YywnUG8bHlSNMpAk
3j6WfYNguDqxtWwZC+p3pby+kEDfdP6QZTuLzoD0optFBM4cLV+rY6FYn7Y0
soTgPSyx8g4Ws+b4xuC7BFbHBqbMm8PLugWujXcIesS56cI4DqvC86c2u/t/
tx7vmy3kkMZLaGU2QSdzp8P+isOXJbkz3XEE8TX7HT8mOSDNp+BrAMGXNwdL
T4sI3unGhqZGObT/bGjBcgKzTLV3oJjD04bxDUIJwb0PIwyJ51A+6Xnsq5gg
/DIfpfHhUOX1PFDqTeBvNRSb7SyStt42P3Nni+nP21elLB5GF6ourCIQ2fXS
tSdZtOq+1ZqCCcrqfTivPSzEfaKpWi1BS0yG8kCYe4cB/z82HUGU83tsoJTF
9Cdrkp+FzP+SnSfFXxmeGhM=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lQtQE9cexiGhSr0WlatmyQM2CXlthCIiCIP2uzwqKC8RK0UFEahOHS4C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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9kw0s1HEYxy/S5KXZ2bxsqf+9/O//v1NZTVioRyPyHtmYlvLWiEiuczry
viNGTnnpMnOGXhWatzq2Cx3WFHHIS15LqJFEma65fr/tt9+e7dnveZ7v8/nS
AqO8QtQoFIqV8v57tw8G268pQMPsj2wbDLrl0tP+IxyQXZzTrYrBwGGkjlHc
xIHzcsMEphgDF35esV0hB0SH6NScFxhMlGsulURz4Jnj8437UgyYPO+x7JMc
aFbgB6yaMZheV7hGa3Pgkwn9ctsTDKjfN2vE3WxwMLXRoJZhENtUMJuXzgZ1
TLPRqgiDxJnphWpbNqSlvj9npqxnGHs8KmydBAO7FouxGgwUXXGSJCkJZIrZ
Sno/BvNFD7If3yYhq0wQ8VSTBrHu8Y5SLglXxRPcu040EFR685fCSQg2H+Dv
zqVB4kj7TPUVEu7U8y0jB2ggkYzpjd8gIVO/Zq7XmA767lkzg7dIkOev6sp9
6NCikJT6FZLgf7NE+E1Ih6iS0IJfylgWRAlZqaNDoizmg2smCRRzQbD1EB2S
ucLkvjASQhetjpr/UeY7t/p4WJMg4tU3X8MYwHU+govUSIheV5CTTgwwaW99
9bKDgI63bgMGPAakxYXX7cgjgObn76b1iAEXPnqL7EMJmPQd/m06xYA9Ol5b
dR4E7KvCd/bvZaJ4vLKidvUsE+UfO1zL/iJkov/ydhGDJg1MVC9S6OKQPc5E
/RRTO7u61XHUL6Un9d5rFo7msRFvlei44mjeiqQQnh4PR3pYRmotWzzEkV68
BU8js1kc6RnhkvEmn81CeisZyPgZzUL7yA3anxXWwEL7uh6QKjqzxgKuap9D
Cb068aYEfFXte15qL6d5EogHgeCgpDeIAAMVL5vja46dlwhIUPHU0i/bWAwg
EG/Y5GjBCS8C9FU8niKG+zodCJhS8erZ6K4RaEcgniPejS7GOCt1VvFebvE5
ZURZ778fbEuNln1zCOSXNidj7WsyAnpUftr2GYn89hc1R3/v
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 3], 0.3333333333333333],
   ImageSize->{768, 256},
   PlotRange->{{0, 66}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"c27afcd7-036d-41af-a3fe-8b84d59813de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitude", "Section",ExpressionUUID->"7e8a4c15-ba04-4bd4-ba5d-5810412be7eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampRaw", " ", "=", " ", 
   RowBox[{
    RowBox[{"FCFAConvert", "[", 
     RowBox[{
      RowBox[{"CreateFeynAmp", "[", 
       RowBox[{
        RowBox[{"DiagramExtract", "[", 
         RowBox[{"diags", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"Truncated", " ", "->", " ", "True"}], ",", " ", 
        RowBox[{"GaugeRules", "->", 
         RowBox[{"{", "}"}]}], ",", "\n", "\t", 
        RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", " ", 
      RowBox[{"IncomingMomenta", "->", 
       RowBox[{"{", "p", "}"}]}], ",", " ", 
      RowBox[{"OutgoingMomenta", "->", 
       RowBox[{"{", "p", "}"}]}], ",", 
      RowBox[{"LoopMomenta", "->", 
       RowBox[{"{", 
        RowBox[{"q1", ",", "q2"}], "}"}]}], ",", "\n", "\t", 
      RowBox[{"UndoChiralSplittings", "->", "True"}], ",", " ", 
      RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
      RowBox[{"List", "->", "True"}], ",", " ", 
      RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
      RowBox[{"DropSumOver", "->", "True"}]}], "]"}], "//", "SMPToSymbol"}]}],
   ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"884dd27e-5db0-4d5d-bd0d-c14dde71334f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampRaw", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ampRaw", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"ampRaw", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"ampRaw", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"666061bf-be40-4491-982b-a02d8611a9a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fix the kinematics", "Section",ExpressionUUID->"dc9c54c4-35e8-4378-81f0-ebb8266158fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"p", ",", "p"}], "]"}], "=", "pp"}], ";"}]}], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"d944e289-fe74-4a1d-be0e-9d8ce71dcae8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitude", "Section",ExpressionUUID->"c37a781c-034b-4d77-9ef4-78c84446b955"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampSimp", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"ampRaw", "/.", 
      RowBox[{"me", "->", "0"}]}], "]"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"49aa093a-d7e0-4502-b5f3-4f88a427f68d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.93738`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[10]=",ExpressionUUID->"5860135f-3287-4d09-bc4d-d5966866972f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Identify and minimize the topologies", "Section",ExpressionUUID->"ab75b740-6fdd-4b64-9a87-3655aa543af7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"amp", ",", "topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"ampSimp", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"a13ced4b-7a5f-4757-a9a9-9da6e2bfd150"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"938d30db-b0f9-4605-9573-475d7d6eb46f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5add6b8b-7f0d-4bf7-8cda-6f4b0d348693"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0db18bfd-0b59-429b-b663-b9b7de889b1e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"51503d51-4858-486f-a72d-f36c0a4aa42b"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"subtopos", "=", 
   RowBox[{"FCLoopFindSubtopologies", "[", "topos", "]"}]}], ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"9f7734ec-4314-4316-8209-4d5431d39925"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mappings", "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"topos", ",", 
     RowBox[{"PreferredTopologies", "->", "subtopos"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"a4f71c9a-1eed-47cf-990d-5ed18d9e1ae5"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"ece14122-6ad3-4037-8c89-790592a97f8e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"2edb2e29-b485-460d-befb-415e988657af"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rewrite the amplitude in terms of GLIs", "Section",ExpressionUUID->"30ccb37b-8a23-49ee-bbe3-20aabb5145c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampReduced", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"amp", ",", "topos"}], "]"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"195fe6f5-83d9-4a06-be93-99c55de3a17c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.915745`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"3282a07b-dcda-4231-87f8-8ff7a19864e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampPreFinal", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"ampReduced", ",", "mappings"}], "]"}]}], ";"}], "]"}]], "Input",\

 CellLabel->"In[15]:=",ExpressionUUID->"7a0eee43-0165-4e41-bb7b-b8dd2a2c1a9e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.503198`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[15]=",ExpressionUUID->"5b9c1559-bd37-42ec-a2da-e43b1bda88f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampFinal", "=", 
    RowBox[{"ampPreFinal", "//", "DiracSimplify"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"9315c2e2-014d-4da8-93b3-7a6cc19db342"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.816365`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[16]=",ExpressionUUID->"24810a04-f0dc-4353-b811-df0c34bea2b9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"reductionTable", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
       "\"\<ReductionTable-El-El.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"2bf3051a-e61e-43f3-83e0-30905bd9fc6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"ampFinal", "/.", "reductionTable"}], "]"}], ",", "GLI"}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"24acd3b6-3cab-42e4-b8c6-b6f9159c11fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integralMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{
    RowBox[{"Cases2", "[", 
     RowBox[{"resPreFinal", ",", "GLI"}], "]"}], ",", 
    RowBox[{"mappings", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"cf040fb5-23d1-4799-8e0c-b36d08a6534f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[19]=",ExpressionUUID->"053894a2-7271-4a54-9433-10f987f532aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"resPreFinal", "/.", 
     RowBox[{"integralMappings", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "GLI"}], "]"}]}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"4c479d88-1b21-4990-b937-0ed846ec9d71"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     SuperscriptBox["e", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"126", " ", "D", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"144", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm], "2"]}], "-", 
       SuperscriptBox["D", "3"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["D", "2"]}], "-", 
       RowBox[{"24", " ", "D", " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"18", " ", "D"}], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["N", "f"]}], "-", "72"}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "6"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], " ", "pp"}]], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "2"}], ")"}], " ", 
    SuperscriptBox["e", "4"], " ", 
    RowBox[{
     SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", " ", 
       SubsuperscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm], "2"]}], "-", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["\[Xi]", 
        FormBox["A",
         TraditionalForm], "2"]}], "+", "D", "-", "6"}], ")"}], " ", 
    RowBox[{"\[Gamma]", "\[CenterDot]", 
     FormBox[
      FormBox["p",
       TraditionalForm],
      TraditionalForm]}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[20]=",ExpressionUUID->"bea0771e-fa24-4bde-970d-980481d1f190"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"86d83651-d698-41a5-949a-cdf666e6d024"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resGrozinSE", "=", 
   RowBox[{"I", " ", 
    RowBox[{"FCI", "[", 
     RowBox[{
      RowBox[{"e", "^", "4"}], 
      RowBox[{"(", 
       RowBox[{"D", "-", "2"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"D", "-", "6"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"SPD", "[", 
            RowBox[{"p", ",", "p"}], "]"}]}], ")"}], 
         RowBox[{"GLI", "[", 
          RowBox[{"\"\<fctopology1\>\"", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}],
             "}"}]}], "]"}], "Nf"}], "-", "\n", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"D", "-", "2"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"GaugeXi", "[", "A", "]"}], ")"}], "^", "2"}]}], "+", 
           "D", "-", "6"}], ")"}], 
         RowBox[{"GLI", "[", 
          RowBox[{"\"\<fctopology1\>\"", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", " ", "1", ",", " ", "0", ",", " ", "1", ",", " ", "1"}],
             "}"}]}], "]"}]}], "\n", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"D", "-", "4"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "D"}], "-", "8"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"GaugeXi", "[", "A", "]"}], ")"}], "^", "2"}]}], "-", 
           "D", "-", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"SPD", "[", 
            RowBox[{"p", ",", "p"}], "]"}]}], ")"}], 
         RowBox[{"GLI", "[", 
          RowBox[{"\"\<fctopology1\>\"", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}],
             "}"}]}], "]"}]}]}], ")"}], 
      RowBox[{"GSD", "[", "p", "]"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCCompareResults", "[", 
   RowBox[{"resFinal", ",", "resGrozinSE", ",", "\n", 
    RowBox[{"Text", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\\tCompare to Grozin's Lectures on QED and QCD, hep-ph/0508242, \
Eq. 5.51:\>\"", ",", "\n", "\"\<CORRECT.\>\"", ",", "\"\<WRONG!\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"Interrupt", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hold", "[", 
        RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}], 
    ",", 
    RowBox[{"Factoring", "->", "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"052129f5-767e-4098-8770-cff42d0a56be"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Grozin's Lectures on QED and QCD, \
hep-ph/0508242, Eq. 5.51:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Grozin's Lectures on QED and QCD, hep-ph/0508242, Eq. \
5.51:", "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1cbd5878-7a95-4236-b315-bacc60db3395"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "27.795`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 27.795, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"df935279-4696-422c-bfb8-b4eb43abd055"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1023, 683.25},
WindowMargins->{{Automatic, 289.5}, {Automatic, 108}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9475e3b1-0c7e-4253-8b2e-995e2f47544c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 96, 0, 74, "Title",ExpressionUUID->"67daffe8-81f1-492b-a9ac-50e8dfdd7b98"],
Cell[CellGroupData[{
Cell[701, 26, 131, 0, 50, "Section",ExpressionUUID->"9876c889-420c-4761-ad32-379047ee4c44"],
Cell[CellGroupData[{
Cell[857, 30, 309, 7, 68, "Input",ExpressionUUID->"b832545e-6ecf-462b-8019-3f2c70552c4e"],
Cell[CellGroupData[{
Cell[1191, 41, 3699, 96, 24, "Print",ExpressionUUID->"7e7bcbdd-aec4-4a63-82e6-00de2d2ca43b"],
Cell[4893, 139, 322, 7, 20, "Print",ExpressionUUID->"d326a525-2585-4be0-9ca8-97b797bdd6cc"],
Cell[5218, 148, 368, 9, 20, "Print",ExpressionUUID->"7a9ba697-f2c2-4611-b7c7-e56796a1330a"],
Cell[5589, 159, 1972, 56, 24, "Print",ExpressionUUID->"640720f2-c1a5-4277-9f10-8c04ef42315b"],
Cell[7564, 217, 260, 6, 20, "Print",ExpressionUUID->"49ee973f-4ff7-4db5-b7ec-82f2c62c988e"],
Cell[7827, 225, 296, 7, 20, "Print",ExpressionUUID->"616f65db-0b4e-4f5d-9e45-807d469d78c5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8184, 239, 99, 0, 50, "Section",ExpressionUUID->"421fc099-c85e-4357-a15c-a0ed00241c37"],
Cell[8286, 241, 1154, 31, 41, "Input",ExpressionUUID->"7f27e26c-d8fb-4f8b-8332-6cfdd5984fff"],
Cell[CellGroupData[{
Cell[9465, 276, 637, 16, 41, "Input",ExpressionUUID->"5b3a1ac6-ab4d-409e-9c23-4728778552d5"],
Cell[10105, 294, 20679, 440, 198, "Print",ExpressionUUID->"c27afcd7-036d-41af-a3fe-8b84d59813de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30833, 740, 94, 0, 50, "Section",ExpressionUUID->"7e8a4c15-ba04-4bd4-ba5d-5810412be7eb"],
Cell[30930, 742, 1241, 29, 73, "Input",ExpressionUUID->"884dd27e-5db0-4d5d-bd0d-c14dde71334f"],
Cell[32174, 773, 437, 12, 24, "Input",ExpressionUUID->"666061bf-be40-4491-982b-a02d8611a9a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32648, 790, 92, 0, 50, "Section",ExpressionUUID->"dc9c54c4-35e8-4378-81f0-ebb8266158fb"],
Cell[32743, 792, 285, 7, 38, "Input",ExpressionUUID->"d944e289-fe74-4a1d-be0e-9d8ce71dcae8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33065, 804, 97, 0, 50, "Section",ExpressionUUID->"c37a781c-034b-4d77-9ef4-78c84446b955"],
Cell[CellGroupData[{
Cell[33187, 808, 297, 7, 22, "Input",ExpressionUUID->"49aa093a-d7e0-4502-b5f3-4f88a427f68d"],
Cell[33487, 817, 192, 4, 25, "Output",ExpressionUUID->"5860135f-3287-4d09-bc4d-d5966866972f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33728, 827, 110, 0, 50, "Section",ExpressionUUID->"ab75b740-6fdd-4b64-9a87-3655aa543af7"],
Cell[CellGroupData[{
Cell[33863, 831, 335, 9, 22, "Input",ExpressionUUID->"a13ced4b-7a5f-4757-a9a9-9da6e2bfd150"],
Cell[CellGroupData[{
Cell[34223, 844, 411, 10, 18, "Print",ExpressionUUID->"938d30db-b0f9-4605-9573-475d7d6eb46f"],
Cell[34637, 856, 411, 10, 18, "Print",ExpressionUUID->"5add6b8b-7f0d-4bf7-8cda-6f4b0d348693"],
Cell[35051, 868, 453, 11, 18, "Print",ExpressionUUID->"0db18bfd-0b59-429b-b663-b9b7de889b1e"],
Cell[35507, 881, 403, 10, 18, "Print",ExpressionUUID->"51503d51-4858-486f-a72d-f36c0a4aa42b"]
}, Open  ]]
}, Open  ]],
Cell[35937, 895, 208, 4, 22, "Input",ExpressionUUID->"9f7734ec-4314-4316-8209-4d5431d39925"],
Cell[CellGroupData[{
Cell[36170, 903, 291, 7, 22, "Input",ExpressionUUID->"a4f71c9a-1eed-47cf-990d-5ed18d9e1ae5"],
Cell[CellGroupData[{
Cell[36486, 914, 1306, 29, 23, "Print",ExpressionUUID->"ece14122-6ad3-4037-8c89-790592a97f8e"],
Cell[37795, 945, 875, 19, 23, "Print",ExpressionUUID->"2edb2e29-b485-460d-befb-415e988657af"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38731, 971, 112, 0, 50, "Section",ExpressionUUID->"30ccb37b-8a23-49ee-bbe3-20aabb5145c3"],
Cell[CellGroupData[{
Cell[38868, 975, 276, 6, 22, "Input",ExpressionUUID->"195fe6f5-83d9-4a06-be93-99c55de3a17c"],
Cell[39147, 983, 193, 4, 25, "Output",ExpressionUUID->"3282a07b-dcda-4231-87f8-8ff7a19864e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39377, 992, 298, 7, 22, "Input",ExpressionUUID->"7a0eee43-0165-4e41-bb7b-b8dd2a2c1a9e"],
Cell[39678, 1001, 193, 4, 25, "Output",ExpressionUUID->"5b9c1559-bd37-42ec-a2da-e43b1bda88f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39908, 1010, 243, 5, 22, "Input",ExpressionUUID->"9315c2e2-014d-4da8-93b3-7a6cc19db342"],
Cell[40154, 1017, 193, 4, 25, "Output",ExpressionUUID->"24810a04-f0dc-4353-b811-df0c34bea2b9"]
}, Open  ]],
Cell[40362, 1024, 373, 10, 22, "Input",ExpressionUUID->"2bf3051a-e61e-43f3-83e0-30905bd9fc6c"],
Cell[40738, 1036, 307, 8, 22, "Input",ExpressionUUID->"24acd3b6-3cab-42e4-b8c6-b6f9159c11fe"],
Cell[CellGroupData[{
Cell[41070, 1048, 356, 8, 22, "Input",ExpressionUUID->"cf040fb5-23d1-4799-8e0c-b36d08a6534f"],
Cell[41429, 1058, 2553, 93, 26, "Output",ExpressionUUID->"053894a2-7271-4a54-9433-10f987f532aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44019, 1156, 305, 7, 22, "Input",ExpressionUUID->"4c479d88-1b21-4990-b937-0ed846ec9d71"],
Cell[44327, 1165, 3323, 111, 46, "Output",ExpressionUUID->"bea0771e-fa24-4bde-970d-980481d1f190"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47699, 1282, 97, 0, 50, "Section",ExpressionUUID->"86d83651-d698-41a5-949a-cdf666e6d024"],
Cell[CellGroupData[{
Cell[47821, 1286, 3420, 98, 126, "Input",ExpressionUUID->"052129f5-767e-4098-8770-cff42d0a56be"],
Cell[CellGroupData[{
Cell[51266, 1388, 1024, 31, 22, "Print",ExpressionUUID->"1cbd5878-7a95-4236-b315-bacc60db3395"],
Cell[52293, 1421, 367, 9, 18, "Print",ExpressionUUID->"df935279-4696-422c-bfb8-b4eb43abd055"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Ga-Ga.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81492,       2333]
NotebookOptionsPosition[     75654,       2220]
NotebookOutlinePosition[     76055,       2236]
CellTagsIndexPosition[     76012,       2233]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["QED photon self-energy", "Title",ExpressionUUID->"84e7ee19-4cd9-4277-a502-2cbe61c94afc"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"71da34a2-c3bd-444a-bf01-de0369fbd603"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynArts\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"d5c3d281-5505-4f38-8c20-bcfddfb48a79"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b5f9a3e4-d46c-4a10-a32f-7cd00a0e9b72"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"420d9f97-992d-4d35-99b4-136b06045442"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"57f11071-09b8-4518-ada4-0f22f313b16f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynArts \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"3.12 (24 May 2024) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["manual",
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"www", ".", "feynarts", ".", "de", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feynarts.de/"], None},
       ButtonNote->"www.feynarts.de/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynArts ", "Text", Bold], 
    Style[
    "3.12 (24 May 2024) patched for use with FeynCalc, for documentation see \
the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" or visit ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["www.feynarts.de.", ButtonData :> {
         URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> "www.feynarts.de/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e3ba5064-fda8-40e2-b51b-3519762c1860"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cc491acb-606e-4566-952b-d194512b185a"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, \
2001, arXiv:hep-ph/0012260\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e19370e3-4424-4e05-9831-5b55f43153fb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"1a5c2885-3af0-46c7-a41c-0ea89049b3aa"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"d1b491fd-3a59-40a0-be37-5fdb977c0d1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diags", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", "Tadpoles", "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", " ", "->", " ", 
      RowBox[{"{", "Particles", "}"}]}], ",", " ", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"2", "|", "3"}], "]"}], ",", 
        RowBox[{"S", "[", "_", "]"}], ",", 
        RowBox[{"U", "[", "_", "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"1", "|", "3", "|", "4"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"31e36a9b-b2c5-4808-9fa4-0a47094825c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{
    RowBox[{"DiagramExtract", "[", 
     RowBox[{"diags", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", 
    RowBox[{"ColumnsXRows", "->", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", " ", "->", " ", "False"}], ",", "   ", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"768", ",", "256"}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"666941bb-a983-4efb-9e10-3b040e561f0f"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3tMjWEcx58u6igHJTriD2fvs3JZF561ZTqeH3PGwkpmyyWL6T2VyCVT
h5wjUyob00XvQR25jNgwjVgtTXLpbcilw5Ydx/2QVKTUOp7M877b+7777N37
PL/ne9FuzIhPdkcI6dg98u4ZeSANoH8XBt2gbXaZFAhIFePXEYrBsvD0uFDC
OGGuvmoVhrLODmeTPAmQreuD1w4Mdp/szkSRsTkyRG/C0H3fNKnfNRHQj7Ad
lj0Y9vmrdcUS44hsOGDAUJtbqQknjMtnFFfrMRyLWru8RQ4AlISijgRhiHg7
32gQGUfNczq/CnDxp7DYAzE+evNUV4MACfvzt1VIE9h+9U8zTwrwKKfgcRRh
bH3/KSJPAIeaJLbJ/oD6HQ6NWQCr+/OIzSLjJ17tg4UCLDzibfRAIxyUYjgn
wKLSw7tPSH5snllDthYBNngWphPC2DwlKHJAgKrrQ6Ut8ni2/xnNrhAMhWe7
tJtExnGrfDPjMDzZZVr5xzUO0LS6moatGIYbISmUMDaPrluxD4MqplO/QRwL
yP6pSJODoWTv8J1SSc307byk24zBp8eQ80geAyglNnraUgx5DdoQl8uXzWeM
9dRiIOeLsglhbJ9p298jgOQcs9Qg+gC6kLq9+Z4Aff1jiy3SaECfQ/V3rQLk
S8bUVlnF9Ev5s/GQ8N9XxrWQ6zAJkCUeLJtDvJXvk8O605NFL+V/cWJvTbk0
Slm/dXVmnix7KvsXGN7YEPJU5utTl+dGEg9l/rQDbjRNdFfO593hf7tCclPO
7za/obJNRoo+4YXmy6MQUvR7uWVBVoY4TLm+5Sb1hafyEOX6G7+3L59DBin3
53t1q/aYNEC5fwF+jsAe12/K/c35dSV6pdhHuf9ZD0jRDfkn5fl4oXrdOJX0
Up6fxiUOXZ7UTXm+atfYmz+4uijPn7lPFdYkf6M8n1fbg0vPSV8oz2+002Ne
vviR8nwHpB8PFMk7yvNfs859GUV2yvuB4jOmay2vKO+PNVgbf408o7xfVy+3
+663PKS8f1b/5oKdlluU9/OfvSWGet7fvy+8egk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9k21IU1EYx6+ZNT+U9mJMTVLvDUel7t4zIy3rcZOyGlTTpMKX1HY1qJQy
06ycUn7QTI3S3ZEaFCLmy8gsGZaWoaZXp/YmSctKt/ygfZFSyq2jxDlwOPw4
nHOe8/z/f7/kdI12GUVR4XguroV2Bx5bgVoaDCQVrLMp0Dag5lpn/EdoeJwQ
nH2ax1zXbYqvp0HhWl5UJWCWuXvNl9BQdlnlOixi1vWNmnQ0rNzYOetMBQLl
PlyivU7Dy6ycpO0I81BhxxU9DQ92Gy+k8ZjTPpw5aqLhaYrmuEHAfN/RkzFJ
Q1rpuFIUMfe+9vBYz8Ajl3NxdgfmjKhkd2AgZk97jxwF4feUQcUpDHhF7NSn
8JhPekvNOQyszuGHKwTMEh8fWx4Dzfa7qX0iZvm8bPlFBhJ2/FXaHYs8Wak/
wUB8a2gkh4JxPe+cAxQMmBdM+3kes25ism8FA0G1TiEGAXNGnK1olAZToOTn
gIjZWD9b3EzD3jVlrRQlB2pcdRDKaei0/Y42eGLW/VI15dPQEav8iBBmX2mm
rYCGs/LxfQNqzHNrY17doeGFU7SR5zHrjV1fntDg1uvtTekwy28Y/1hoCC0e
LBOExfPvA66tYqAhuXoDasF8rOJWaBgDX32rG0URs3TEtCsR198wpOGtmHsr
XaouMf91ZYGK6rjqo2OAjQ5uFDxZsh/+KUmDEEvOR1clTYlqltzfncmm8zxL
3ndDExOOPJbUF2FvOCQILKn/tnlTG9fCkv8lPnwuE0WW/B+kkgatlSX9Mc2k
H3A4WNI//6lcieDJkf6ukOVNcogj/Zfm+4+Jao7oc2Tz9888zxH9Ziz5FkrH
EX3rqBDRIHBE/+wudaWihSP+OJ/4DQ2KHPFP5pjfvVQrR/y1ZaF3mKIQ8Z+6
rdQieCLiT+Wb2LccQsS/TeMB3f1qRPxdE6kyn+IR8b/XdI2LPQ+RfLQpE3Ir
BUTyo819Fsa2IJKv2sM/VP0iIvmbDs26qbUiks/2JX0VJL//AGIUedc=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.991692493946733, 10.008307506053267`}, 
          4.008316114996395, {-1.5687237577253734`, -0.0020725690695229115`}],
          PolygonBox[{{13.250264068711928`, 7.598264068711928}, {
          12.684578643762691`, 6.466893218813452}, {12.118893218813454`, 
          7.03257864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFlA9MlGUcx58DBN0NW3lG4nEcvs/9lwE+RSFBP9cGYjlOcHITGhzJA6cL
1GgS6eFGkZaXyfC61yi0JDFbMiEWmzUGCghPCAdrYmpKeFGI3qioc8T1sNrT
s71799nz/nl+v9/3+40rrsgpCUEIbeHX4v3fhcH5a5CvKEBLjwY2rcWw/NwZ
7076BKCiQqTOxXBy642JMcbZFmX/rAKDdxXqSyOrOCsbi50YNOtDoVnmDCUr
nQcwtCxJfU6JogGVvdajegVD5bfDdyso56qhzvhsDLkhcc5Rxnnj0YVqA4bW
yHW7k8lqQO9XeyYfSvDix7+tk2XO1q82zQxJkNqa/+x8kLP/m4SwsxKEXdk3
W0jVgLS13ddcEuiV+U2XGOeDng96D0pwJnGLw0xiAN32Re+qlSBlTm89JnM2
vlW597gERw7LCYEg578ifKfaJRhNtvXaqYbXk2XT3JQAMO0aYJytU0W+ZRge
j83uISQW0JTi891PYaibLK9ulDmjdEP+dgzz0WPWEKQF1F9fsbISw/RSd3gy
4dzlXbunBkPiVOc2B+XcQnrD38DgbjyS2Sgv7mvG7KUYdHd2TQ8xzlbXrQcZ
GHyB9JcUKI73Z9mhthgMHWmKi4RwtnWdvuyX4F0pUk8pZ/TDTNtlCUq819s9
MueWhg0jpyR4u7b39UHGOfGGyXVYAqUza/9CkPOh8AM/10hw/4+rnUlkDX/+
u72P1vH+Za42lFDO1uJfMj+UYKz79gWPzPmZhjenL0qQ5ozPYoyzv/3cqE+C
An/g+2CQc9W45F2BYTw3fzMhEp9fnyIvHcNjt4Y/pZSz33Zea8dwszVvXJY5
J85tmNiHYceA9nfGOGvX1w/y/lTdW9Tf//uqNT8qCcHi/RXGFl4vFt+nyxMK
ZBmL/zd5Tl9gDIvzqeeXmBDSifOnlns7CNGJ+ppNsZtLqU7Un9M8ee2ErBP9
eWcuIWOI6UT/yss7ahVIL/o7W5ZS9yTRi/6ronUvlFK9mM/9/ller17Mr+fL
hecZ04v51s92fbIQ1Iv55yobVEnEIPQxkf3q1y9Tg9DPxrCMs27ZIPTl+skR
uMIMQn/7Ryzn/w4ahD6Tq/u7k4hR6HemwKah1Cj0bbvOmk7IRqH/R0ZG1VeZ
UfijzUDKQpFJ+Kdgz728p4lJ+Eu3NW9wJzUJ//loTutHskn4cy7iUvgwMwn/
bld57yiQWfg7J6aOEmIW/j9519e3g5pFPvTlPQC3bBb5ke6KiuxnZpEv6m3F
RQ+DZpE/juyFwnhiEfkUwWrUdmoR+WXsPvbecdki8s0R+oV7gHH+L/9S/lzU
nwX+Afkz98Y=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         CircleBox[{9.921417840375588, 10.078582159624414`}, 
          3.9222051239866547, {-4.732425519871255, -3.121556114103228}], 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{12.401735931288073`, 13.250264068711928`}, {
          13.533106781186547`, 12.684578643762691`}, {12.96742135623731, 
          12.118893218813454`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3tMjWEcx58u6igHJTriD2fvs3JZF561ZTqeH3PGwkpmyyWL6T2VyCVT
h5wjUyob00XvQR25jNgwjVgtTXLpbcilw5Ydx/2QVKTUOp7M877b+7777N37
PL/ne9FuzIhPdkcI6dg98u4ZeSANoH8XBt2gbXaZFAhIFePXEYrBsvD0uFDC
OGGuvmoVhrLODmeTPAmQreuD1w4Mdp/szkSRsTkyRG/C0H3fNKnfNRHQj7Ad
lj0Y9vmrdcUS44hsOGDAUJtbqQknjMtnFFfrMRyLWru8RQ4AlISijgRhiHg7
32gQGUfNczq/CnDxp7DYAzE+evNUV4MACfvzt1VIE9h+9U8zTwrwKKfgcRRh
bH3/KSJPAIeaJLbJ/oD6HQ6NWQCr+/OIzSLjJ17tg4UCLDzibfRAIxyUYjgn
wKLSw7tPSH5snllDthYBNngWphPC2DwlKHJAgKrrQ6Ut8ni2/xnNrhAMhWe7
tJtExnGrfDPjMDzZZVr5xzUO0LS6moatGIYbISmUMDaPrluxD4MqplO/QRwL
yP6pSJODoWTv8J1SSc307byk24zBp8eQ80geAyglNnraUgx5DdoQl8uXzWeM
9dRiIOeLsglhbJ9p298jgOQcs9Qg+gC6kLq9+Z4Aff1jiy3SaECfQ/V3rQLk
S8bUVlnF9Ev5s/GQ8N9XxrWQ6zAJkCUeLJtDvJXvk8O605NFL+V/cWJvTbk0
Slm/dXVmnix7KvsXGN7YEPJU5utTl+dGEg9l/rQDbjRNdFfO593hf7tCclPO
7za/obJNRoo+4YXmy6MQUvR7uWVBVoY4TLm+5Sb1hafyEOX6G7+3L59DBin3
53t1q/aYNEC5fwF+jsAe12/K/c35dSV6pdhHuf9ZD0jRDfkn5fl4oXrdOJX0
Up6fxiUOXZ7UTXm+atfYmz+4uijPn7lPFdYkf6M8n1fbg0vPSV8oz2+002Ne
vviR8nwHpB8PFMk7yvNfs859GUV2yvuB4jOmay2vKO+PNVgbf408o7xfVy+3
+663PKS8f1b/5oKdlluU9/OfvSWGet7fvy+8egk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9k21IU1EYx6+ZNT+U9mJMTVLvDUel7t4zIy3rcZOyGlTTpMKX1HY1qJQy
06ycUn7QTI3S3ZEaFCLmy8gsGZaWoaZXp/YmSctKt/ygfZFSyq2jxDlwOPw4
nHOe8/z/f7/kdI12GUVR4XguroV2Bx5bgVoaDCQVrLMp0Dag5lpn/EdoeJwQ
nH2ax1zXbYqvp0HhWl5UJWCWuXvNl9BQdlnlOixi1vWNmnQ0rNzYOetMBQLl
PlyivU7Dy6ycpO0I81BhxxU9DQ92Gy+k8ZjTPpw5aqLhaYrmuEHAfN/RkzFJ
Q1rpuFIUMfe+9vBYz8Ajl3NxdgfmjKhkd2AgZk97jxwF4feUQcUpDHhF7NSn
8JhPekvNOQyszuGHKwTMEh8fWx4Dzfa7qX0iZvm8bPlFBhJ2/FXaHYs8Wak/
wUB8a2gkh4JxPe+cAxQMmBdM+3kes25ism8FA0G1TiEGAXNGnK1olAZToOTn
gIjZWD9b3EzD3jVlrRQlB2pcdRDKaei0/Y42eGLW/VI15dPQEav8iBBmX2mm
rYCGs/LxfQNqzHNrY17doeGFU7SR5zHrjV1fntDg1uvtTekwy28Y/1hoCC0e
LBOExfPvA66tYqAhuXoDasF8rOJWaBgDX32rG0URs3TEtCsR198wpOGtmHsr
XaouMf91ZYGK6rjqo2OAjQ5uFDxZsh/+KUmDEEvOR1clTYlqltzfncmm8zxL
3ndDExOOPJbUF2FvOCQILKn/tnlTG9fCkv8lPnwuE0WW/B+kkgatlSX9Mc2k
H3A4WNI//6lcieDJkf6ukOVNcogj/Zfm+4+Jao7oc2Tz9888zxH9Ziz5FkrH
EX3rqBDRIHBE/+wudaWihSP+OJ/4DQ2KHPFP5pjfvVQrR/y1ZaF3mKIQ8Z+6
rdQieCLiT+Wb2LccQsS/TeMB3f1qRPxdE6kyn+IR8b/XdI2LPQ+RfLQpE3Ir
BUTyo819Fsa2IJKv2sM/VP0iIvmbDs26qbUiks/2JX0VJL//AGIUedc=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.149316636985899, 11.545054114725325`}, {
          6.397386106164317, 12.785401460617411`}, {7.091980619863884, 
          12.388490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{9.4, 15.1}, {10.6, 15.5}, {10.6, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9kw0s1HEYxy/S5KXZ2bxsqf+9/O//v1NZTVioRyPyHtmYlvLWiEiuczry
viNGTnnpMnOGXhWatzq2Cx3WFHHIS15LqJFEma65fr/tt9+e7dnveZ7v8/nS
AqO8QtQoFIqV8v57tw8G268pQMPsj2wbDLrl0tP+IxyQXZzTrYrBwGGkjlHc
xIHzcsMEphgDF35esV0hB0SH6NScFxhMlGsulURz4Jnj8437UgyYPO+x7JMc
aFbgB6yaMZheV7hGa3Pgkwn9ctsTDKjfN2vE3WxwMLXRoJZhENtUMJuXzgZ1
TLPRqgiDxJnphWpbNqSlvj9npqxnGHs8KmydBAO7FouxGgwUXXGSJCkJZIrZ
Sno/BvNFD7If3yYhq0wQ8VSTBrHu8Y5SLglXxRPcu040EFR685fCSQg2H+Dv
zqVB4kj7TPUVEu7U8y0jB2ggkYzpjd8gIVO/Zq7XmA767lkzg7dIkOev6sp9
6NCikJT6FZLgf7NE+E1Ih6iS0IJfylgWRAlZqaNDoizmg2smCRRzQbD1EB2S
ucLkvjASQhetjpr/UeY7t/p4WJMg4tU3X8MYwHU+govUSIheV5CTTgwwaW99
9bKDgI63bgMGPAakxYXX7cgjgObn76b1iAEXPnqL7EMJmPQd/m06xYA9Ol5b
dR4E7KvCd/bvZaJ4vLKidvUsE+UfO1zL/iJkov/ydhGDJg1MVC9S6OKQPc5E
/RRTO7u61XHUL6Un9d5rFo7msRFvlei44mjeiqQQnh4PR3pYRmotWzzEkV68
BU8js1kc6RnhkvEmn81CeisZyPgZzUL7yA3anxXWwEL7uh6QKjqzxgKuap9D
Cb068aYEfFXte15qL6d5EogHgeCgpDeIAAMVL5vja46dlwhIUPHU0i/bWAwg
EG/Y5GjBCS8C9FU8niKG+zodCJhS8erZ6K4RaEcgniPejS7GOCt1VvFebvE5
ZURZ778fbEuNln1zCOSXNidj7WsyAnpUftr2GYn89hc1R3/v
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.2448166369859, 12.580945885274676`}, {
          14.187480619863884`, 11.737509690068059`}, {13.492886106164317`, 
          11.34059853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3tMjWEcx58u6igHJTriD2fvs3JZF561ZTqeH3PGwkpmyyWL6T2VyCVT
h5wjUyob00XvQR25jNgwjVgtTXLpbcilw5Ydx/2QVKTUOp7M877b+7777N37
PL/ne9FuzIhPdkcI6dg98u4ZeSANoH8XBt2gbXaZFAhIFePXEYrBsvD0uFDC
OGGuvmoVhrLODmeTPAmQreuD1w4Mdp/szkSRsTkyRG/C0H3fNKnfNRHQj7Ad
lj0Y9vmrdcUS44hsOGDAUJtbqQknjMtnFFfrMRyLWru8RQ4AlISijgRhiHg7
32gQGUfNczq/CnDxp7DYAzE+evNUV4MACfvzt1VIE9h+9U8zTwrwKKfgcRRh
bH3/KSJPAIeaJLbJ/oD6HQ6NWQCr+/OIzSLjJ17tg4UCLDzibfRAIxyUYjgn
wKLSw7tPSH5snllDthYBNngWphPC2DwlKHJAgKrrQ6Ut8ni2/xnNrhAMhWe7
tJtExnGrfDPjMDzZZVr5xzUO0LS6moatGIYbISmUMDaPrluxD4MqplO/QRwL
yP6pSJODoWTv8J1SSc307byk24zBp8eQ80geAyglNnraUgx5DdoQl8uXzWeM
9dRiIOeLsglhbJ9p298jgOQcs9Qg+gC6kLq9+Z4Aff1jiy3SaECfQ/V3rQLk
S8bUVlnF9Ev5s/GQ8N9XxrWQ6zAJkCUeLJtDvJXvk8O605NFL+V/cWJvTbk0
Slm/dXVmnix7KvsXGN7YEPJU5utTl+dGEg9l/rQDbjRNdFfO593hf7tCclPO
7za/obJNRoo+4YXmy6MQUvR7uWVBVoY4TLm+5Sb1hafyEOX6G7+3L59DBin3
53t1q/aYNEC5fwF+jsAe12/K/c35dSV6pdhHuf9ZD0jRDfkn5fl4oXrdOJX0
Up6fxiUOXZ7UTXm+atfYmz+4uijPn7lPFdYkf6M8n1fbg0vPSV8oz2+002Ne
vviR8nwHpB8PFMk7yvNfs859GUV2yvuB4jOmay2vKO+PNVgbf408o7xfVy+3
+663PKS8f1b/5oKdlluU9/OfvSWGet7fvy+8egk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9k21IU1EYx6+ZNT+U9mJMTVLvDUel7t4zIy3rcZOyGlTTpMKX1HY1qJQy
06ycUn7QTI3S3ZEaFCLmy8gsGZaWoaZXp/YmSctKt/ygfZFSyq2jxDlwOPw4
nHOe8/z/f7/kdI12GUVR4XguroV2Bx5bgVoaDCQVrLMp0Dag5lpn/EdoeJwQ
nH2ax1zXbYqvp0HhWl5UJWCWuXvNl9BQdlnlOixi1vWNmnQ0rNzYOetMBQLl
PlyivU7Dy6ycpO0I81BhxxU9DQ92Gy+k8ZjTPpw5aqLhaYrmuEHAfN/RkzFJ
Q1rpuFIUMfe+9vBYz8Ajl3NxdgfmjKhkd2AgZk97jxwF4feUQcUpDHhF7NSn
8JhPekvNOQyszuGHKwTMEh8fWx4Dzfa7qX0iZvm8bPlFBhJ2/FXaHYs8Wak/
wUB8a2gkh4JxPe+cAxQMmBdM+3kes25ism8FA0G1TiEGAXNGnK1olAZToOTn
gIjZWD9b3EzD3jVlrRQlB2pcdRDKaei0/Y42eGLW/VI15dPQEav8iBBmX2mm
rYCGs/LxfQNqzHNrY17doeGFU7SR5zHrjV1fntDg1uvtTekwy28Y/1hoCC0e
LBOExfPvA66tYqAhuXoDasF8rOJWaBgDX32rG0URs3TEtCsR198wpOGtmHsr
XaouMf91ZYGK6rjqo2OAjQ5uFDxZsh/+KUmDEEvOR1clTYlqltzfncmm8zxL
3ndDExOOPJbUF2FvOCQILKn/tnlTG9fCkv8lPnwuE0WW/B+kkgatlSX9Mc2k
H3A4WNI//6lcieDJkf6ukOVNcogj/Zfm+4+Jao7oc2Tz9888zxH9Ziz5FkrH
EX3rqBDRIHBE/+wudaWihSP+OJ/4DQ2KHPFP5pjfvVQrR/y1ZaF3mKIQ8Z+6
rdQieCLiT+Wb2LccQsS/TeMB3f1qRPxdE6kyn+IR8b/XdI2LPQ+RfLQpE3Ir
BUTyo819Fsa2IJKv2sM/VP0iIvmbDs26qbUiks/2JX0VJL//AGIUedc=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{9.4, 6.}, {10.6, 5.6}, {10.6, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9kw0s1HEYxy/S5KXZ2bxsqf+9/O//v1NZTVioRyPyHtmYlvLWiEiuczry
viNGTnnpMnOGXhWatzq2Cx3WFHHIS15LqJFEma65fr/tt9+e7dnveZ7v8/nS
AqO8QtQoFIqV8v57tw8G268pQMPsj2wbDLrl0tP+IxyQXZzTrYrBwGGkjlHc
xIHzcsMEphgDF35esV0hB0SH6NScFxhMlGsulURz4Jnj8437UgyYPO+x7JMc
aFbgB6yaMZheV7hGa3Pgkwn9ctsTDKjfN2vE3WxwMLXRoJZhENtUMJuXzgZ1
TLPRqgiDxJnphWpbNqSlvj9npqxnGHs8KmydBAO7FouxGgwUXXGSJCkJZIrZ
Sno/BvNFD7If3yYhq0wQ8VSTBrHu8Y5SLglXxRPcu040EFR685fCSQg2H+Dv
zqVB4kj7TPUVEu7U8y0jB2ggkYzpjd8gIVO/Zq7XmA767lkzg7dIkOev6sp9
6NCikJT6FZLgf7NE+E1Ih6iS0IJfylgWRAlZqaNDoizmg2smCRRzQbD1EB2S
ucLkvjASQhetjpr/UeY7t/p4WJMg4tU3X8MYwHU+govUSIheV5CTTgwwaW99
9bKDgI63bgMGPAakxYXX7cgjgObn76b1iAEXPnqL7EMJmPQd/m06xYA9Ol5b
dR4E7KvCd/bvZaJ4vLKidvUsE+UfO1zL/iJkov/ydhGDJg1MVC9S6OKQPc5E
/RRTO7u61XHUL6Un9d5rFo7msRFvlei44mjeiqQQnh4PR3pYRmotWzzEkV68
BU8js1kc6RnhkvEmn81CeisZyPgZzUL7yA3anxXWwEL7uh6QKjqzxgKuap9D
Cb068aYEfFXte15qL6d5EogHgeCgpDeIAAMVL5vja46dlwhIUPHU0i/bWAwg
EG/Y5GjBCS8C9FU8niKG+zodCJhS8erZ6K4RaEcgniPejS7GOCt1VvFebvE5
ZURZ778fbEuNln1zCOSXNidj7WsyAnpUftr2GYn89hc1R3/v
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 3], 0.3333333333333333],
   ImageSize->{768, 256},
   PlotRange->{{0, 66}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"4e4210fa-d6c9-4417-8731-56b80b9fab40"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitude", "Section",ExpressionUUID->"d5bb72c6-02ee-44db-a492-e6c311e6fd98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampRaw", " ", "=", " ", 
   RowBox[{
    RowBox[{"FCFAConvert", "[", 
     RowBox[{
      RowBox[{"CreateFeynAmp", "[", 
       RowBox[{
        RowBox[{"DiagramExtract", "[", 
         RowBox[{"diags", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"Truncated", " ", "->", " ", "True"}], ",", " ", 
        RowBox[{"GaugeRules", "->", 
         RowBox[{"{", "}"}]}], ",", "\n", "\t", 
        RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", " ", 
      RowBox[{"IncomingMomenta", "->", 
       RowBox[{"{", "p", "}"}]}], ",", " ", 
      RowBox[{"OutgoingMomenta", "->", 
       RowBox[{"{", "p", "}"}]}], ",", 
      RowBox[{"LoopMomenta", "->", 
       RowBox[{"{", 
        RowBox[{"q1", ",", "q2"}], "}"}]}], ",", "\n", "\t", 
      RowBox[{"UndoChiralSplittings", "->", "True"}], ",", " ", 
      RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
      RowBox[{"List", "->", "True"}], ",", " ", 
      RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
      RowBox[{"DropSumOver", "->", "True"}]}], "]"}], "//", "SMPToSymbol"}]}],
   ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"9462465b-9b86-4fed-aefb-1b05a16ce509"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fix the kinematics", "Section",ExpressionUUID->"02270416-2d3d-4519-85b7-916537bde568"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"p", ",", "p"}], "]"}], "=", "pp"}], ";"}]}], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"0c41a7eb-a6ea-4c37-9644-a8b240f1df71"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitude", "Section",ExpressionUUID->"8aa63c7a-33de-4868-b048-1dd55c479602"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampSimp", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"ampRaw", "/.", 
      RowBox[{"me", "->", "0"}]}], "]"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"cd138ad1-95b4-406a-bd17-3029936e9ea3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.515344`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[9]=",ExpressionUUID->"01330998-a5b7-4b90-903c-61e5f5ca7843"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Identify and minimize the topologies", "Section",ExpressionUUID->"37588bcc-fde2-4e13-bd58-b8390388e7da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"amp", ",", "topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"ampSimp", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"6060a329-5f1b-4751-bde6-71f68589912f"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d53a2180-a083-41bc-83f4-4488dad14521"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"9b163a19-1444-485b-8b0d-8d05c58e62f8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c06eb849-22f9-4631-9d23-998dbf5fe56e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"41996e35-ccdc-46de-8f13-fd05fb2ac85b"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"subtopos", "=", 
   RowBox[{"FCLoopFindSubtopologies", "[", "topos", "]"}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"a27149bf-0bca-429f-8c49-2f6db6ee566d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mappings", "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"topos", ",", 
     RowBox[{"PreferredTopologies", "->", "subtopos"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"a9328d70-5683-42c0-91a8-6413c73ab442"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c15a859f-bb2a-4bec-8100-1c1028cc8473"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"9b2e8224-c550-42b4-8894-3c0080319069"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rewrite the amplitude in terms of GLIs", "Section",ExpressionUUID->"eb5cae0f-9651-4c71-9f3d-ebaec05c2929"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampReduced", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"amp", ",", "topos"}], "]"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"05c6d193-1f37-4ccd-999c-680c38da7cc9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.387863`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"38fbbbb5-613d-4b83-a274-973fa502814d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampPreFinal", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"ampReduced", ",", "mappings"}], "]"}]}], ";"}], "]"}]], "Input",\

 CellLabel->"In[14]:=",ExpressionUUID->"753ee7be-5175-4417-bb05-d0264c3a0770"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.31248`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"6fe2aa97-5085-4e88-a790-574628fe5baa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampFinal", "=", 
    RowBox[{"ampPreFinal", "//", "DiracSimplify"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"8ba7a1f3-c6c2-411d-bb6e-fd39a692dc6c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.010186`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[15]=",ExpressionUUID->"1b349bea-9454-4802-8261-e25d75ba12bf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"FCReloadAddOns", "[", 
    RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}], "]"}], ";", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FIREPrepareStartFile", "[", 
      RowBox[{
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"FCGetNotebookDirectory", "[", "]"}]}], "]"}], "\n", 
     RowBox[{"FIRECreateStartFile", "[", 
      RowBox[{
       RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\n", 
     RowBox[{"FIRECreateConfigFile", "[", 
      RowBox[{
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"FCGetNotebookDirectory", "[", "]"}]}], "]"}], "\n", 
     RowBox[{"FIRECreateIntegralFile", "[", 
      RowBox[{
       RowBox[{"Cases2", "[", 
        RowBox[{"ampPreFinal", ",", "GLI"}], "]"}], ",", 
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"FCGetNotebookDirectory", "[", "]"}]}], "]"}], "\n", 
     RowBox[{"FIRERunReduction", "[", 
      RowBox[{
       RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\n", "tables"}], "=", 
    RowBox[{
     RowBox[{"FIREImportResults", "[", 
      RowBox[{
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"FCGetNotebookDirectory", "[", "]"}]}], "]"}], "//", 
     "Flatten"}]}], ";", "\n", 
   RowBox[{"Put", "[", 
    RowBox[{"tables", ",", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
        "\"\<ReductionTable-Ga-Ga.m\>\""}], "}"}], "]"}]}], "]"}], ";"}], 
  "*)"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"65ca2797-5d8f-4f05-bce9-9fc7c77e1dc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reductionTable", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
       "\"\<ReductionTable-Ga-Ga.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"c88b5420-4bda-4c24-8ddf-487391e678ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resPreFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"ampFinal", "/.", "reductionTable"}], "]"}], ",", "GLI"}], 
   "]"}]}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"d52ae102-1393-4b0e-85e2-3122b7214241"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"D", "-", "1"}], ")"}], " ", "pp"}]], 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "2"}], ")"}], " ", 
      SuperscriptBox["e", "4"], " ", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["D", "3"], " ", "pp", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["D", "3"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}], "-", 
        RowBox[{"23", " ", 
         SuperscriptBox["D", "2"], " ", "pp", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]}]]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}], "+", 
        RowBox[{"52", " ", "D", " ", "pp", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]}]]}], "-", 
        RowBox[{"76", " ", "D", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}], "-", 
        RowBox[{"32", " ", "pp", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]}]]}], "+", 
        RowBox[{"48", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["A",
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["D", "3"], " ", "pp", " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]}]]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["D", "3"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["D", "2"], " ", "pp", " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]}]]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["D", "2"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}], "+", 
        RowBox[{"120", " ", "D", " ", "pp", " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]}]]}], "-", 
        RowBox[{"120", " ", "D", " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}], "-", 
        RowBox[{"144", " ", "pp", " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["Lor1",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["Lor2",
             TraditionalForm],
            TraditionalForm]}]]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]]}]}], ")"}]}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "1"}], ")"}], " ", "pp"}]], 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     SuperscriptBox["e", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["D", "3"], " ", "pp", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["D", "2"], " ", "pp", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"52", " ", "D", " ", "pp", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"76", " ", "D", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"32", " ", "pp", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["A",
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["D", "3"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["D", "3"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["D", "2"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["D", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"120", " ", "D", " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"120", " ", "D", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"144", " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "-", 
       RowBox[{"7", " ", "D"}], "+", "16"}], ")"}], " ", 
     SuperscriptBox["e", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}]}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[18]=",ExpressionUUID->"27075b21-ffa2-43db-96c2-ee44b9f5b8f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integralMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{
    RowBox[{"Cases2", "[", 
     RowBox[{"resPreFinal", ",", "GLI"}], "]"}], ",", 
    RowBox[{"mappings", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"bedd41b5-a516-4bfb-bedf-df8578a69ba1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[19]=",ExpressionUUID->"85db482a-bafa-4803-995a-60f3225e1106"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"resPreFinal", "/.", 
     RowBox[{"integralMappings", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "GLI"}], "]"}]}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"4b34041f-b25c-4623-90dd-a02c87881f8a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "-", 
       RowBox[{"7", " ", "D"}], "+", "16"}], ")"}], " ", 
     SuperscriptBox["e", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["D", "2"], "-", 
       RowBox[{"4", " ", "D"}], "+", "8"}], ")"}], " ", 
     SuperscriptBox["e", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["Lor1",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["Lor2",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor1",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["Lor2",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", "pp"}]]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[20]=",ExpressionUUID->"1d2e582e-bb79-45b0-9c0d-a62b09505c0b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"1b4e683f-f4fd-44ac-b3eb-03c21c6c31fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"resGrozinVacuumPol", "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", 
    RowBox[{"FCI", "[", 
     RowBox[{
      RowBox[{"e", "^", "4"}], " ", "2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"D", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"D", "-", "4"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "^", "2"}], "-", 
            RowBox[{"7", "D"}], "+", "16"}], ")"}]}], 
         RowBox[{"GLI", "[", 
          RowBox[{"\"\<fctopology1\>\"", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", " ", "1", ",", " ", "0", ",", " ", "1", ",", " ", "1"}],
             "}"}]}], "]"}]}], "+", "\n", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"D", "-", "3"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "^", "2"}], "-", 
            RowBox[{"4", "D"}], "+", "8"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"D", "-", "4"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"SPD", "[", 
            RowBox[{"p", ",", "p"}], "]"}]}], ")"}], 
         RowBox[{"GLI", "[", 
          RowBox[{"\"\<fctopology1\>\"", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}],
             "}"}]}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{"p", ",", " ", "Lor1"}], "]"}], "*", 
           RowBox[{"FVD", "[", 
            RowBox[{"p", ",", " ", "Lor2"}], "]"}]}], ")"}]}], " ", "+", " ", 
        "\n", 
        RowBox[{"pp", "*", 
         RowBox[{"MTD", "[", 
          RowBox[{"Lor1", ",", " ", "Lor2"}], "]"}]}]}], ")"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"FCCompareResults", "[", 
   RowBox[{"resFinal", ",", "resGrozinVacuumPol", ",", "\n", 
    RowBox[{"Text", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\\tCompare to Grozin's Lectures on QED and QCD, hep-ph/0508242, \
Eq. 5.18:\>\"", ",", "\n", "\"\<CORRECT.\>\"", ",", "\"\<WRONG!\>\""}], 
      "}"}]}], ",", " ", 
    RowBox[{"Interrupt", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hold", "[", 
        RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}], 
    ",", 
    RowBox[{"Factoring", "->", "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"9247d230-b969-4558-8444-63e74c4284a2"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Grozin's Lectures on QED and QCD, \
hep-ph/0508242, Eq. 5.18:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Grozin's Lectures on QED and QCD, hep-ph/0508242, Eq. \
5.18:", "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f995b623-7b71-409a-90c4-f7edf7acf2c2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "19.621`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 19.621, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ec6ce957-0fd4-4f99-b4e4-79a9228d2c2b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{606, 683.25},
WindowMargins->{{Automatic, 427.5}, {123, Automatic}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d81ea35a-359d-4416-b3f9-b06cd6529ed7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 94, 0, 74, "Title",ExpressionUUID->"84e7ee19-4cd9-4277-a502-2cbe61c94afc"],
Cell[CellGroupData[{
Cell[699, 26, 131, 0, 50, "Section",ExpressionUUID->"71da34a2-c3bd-444a-bf01-de0369fbd603"],
Cell[CellGroupData[{
Cell[855, 30, 303, 7, 53, "Input",ExpressionUUID->"d5c3d281-5505-4f38-8c20-bcfddfb48a79"],
Cell[CellGroupData[{
Cell[1183, 41, 3699, 96, 44, "Print",ExpressionUUID->"b5f9a3e4-d46c-4a10-a32f-7cd00a0e9b72"],
Cell[4885, 139, 322, 7, 37, "Print",ExpressionUUID->"420d9f97-992d-4d35-99b4-136b06045442"],
Cell[5210, 148, 368, 9, 37, "Print",ExpressionUUID->"57f11071-09b8-4518-ada4-0f22f313b16f"],
Cell[5581, 159, 1972, 56, 41, "Print",ExpressionUUID->"e3ba5064-fda8-40e2-b51b-3519762c1860"],
Cell[7556, 217, 260, 6, 20, "Print",ExpressionUUID->"cc491acb-606e-4566-952b-d194512b185a"],
Cell[7819, 225, 296, 7, 20, "Print",ExpressionUUID->"e19370e3-4424-4e05-9831-5b55f43153fb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8176, 239, 99, 0, 50, "Section",ExpressionUUID->"1a5c2885-3af0-46c7-a41c-0ea89049b3aa"],
Cell[8278, 241, 88, 0, 27, "Text",ExpressionUUID->"d1b491fd-3a59-40a0-be37-5fdb977c0d1c"],
Cell[8369, 243, 1036, 27, 56, "Input",ExpressionUUID->"31e36a9b-b2c5-4808-9fa4-0a47094825c2"],
Cell[CellGroupData[{
Cell[9430, 274, 637, 16, 41, "Input",ExpressionUUID->"666941bb-a983-4efb-9e10-3b040e561f0f"],
Cell[10070, 292, 22879, 478, 198, "Print",ExpressionUUID->"4e4210fa-d6c9-4417-8731-56b80b9fab40"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32998, 776, 94, 0, 50, "Section",ExpressionUUID->"d5bb72c6-02ee-44db-a492-e6c311e6fd98"],
Cell[33095, 778, 1241, 29, 119, "Input",ExpressionUUID->"9462465b-9b86-4fed-aefb-1b05a16ce509"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34373, 812, 92, 0, 50, "Section",ExpressionUUID->"02270416-2d3d-4519-85b7-916537bde568"],
Cell[34468, 814, 285, 7, 38, "Input",ExpressionUUID->"0c41a7eb-a6ea-4c37-9644-a8b240f1df71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34790, 826, 97, 0, 50, "Section",ExpressionUUID->"8aa63c7a-33de-4868-b048-1dd55c479602"],
Cell[CellGroupData[{
Cell[34912, 830, 296, 7, 22, "Input",ExpressionUUID->"cd138ad1-95b4-406a-bd17-3029936e9ea3"],
Cell[35211, 839, 192, 4, 25, "Output",ExpressionUUID->"01330998-a5b7-4b90-903c-61e5f5ca7843"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35452, 849, 110, 0, 50, "Section",ExpressionUUID->"37588bcc-fde2-4e13-bd58-b8390388e7da"],
Cell[CellGroupData[{
Cell[35587, 853, 335, 9, 22, "Input",ExpressionUUID->"6060a329-5f1b-4751-bde6-71f68589912f"],
Cell[CellGroupData[{
Cell[35947, 866, 411, 10, 18, "Print",ExpressionUUID->"d53a2180-a083-41bc-83f4-4488dad14521"],
Cell[36361, 878, 411, 10, 18, "Print",ExpressionUUID->"9b163a19-1444-485b-8b0d-8d05c58e62f8"],
Cell[36775, 890, 453, 11, 18, "Print",ExpressionUUID->"c06eb849-22f9-4631-9d23-998dbf5fe56e"],
Cell[37231, 903, 403, 10, 18, "Print",ExpressionUUID->"41996e35-ccdc-46de-8f13-fd05fb2ac85b"]
}, Open  ]]
}, Open  ]],
Cell[37661, 917, 208, 4, 22, "Input",ExpressionUUID->"a27149bf-0bca-429f-8c49-2f6db6ee566d"],
Cell[CellGroupData[{
Cell[37894, 925, 291, 7, 22, "Input",ExpressionUUID->"a9328d70-5683-42c0-91a8-6413c73ab442"],
Cell[CellGroupData[{
Cell[38210, 936, 1306, 29, 23, "Print",ExpressionUUID->"c15a859f-bb2a-4bec-8100-1c1028cc8473"],
Cell[39519, 967, 875, 19, 23, "Print",ExpressionUUID->"9b2e8224-c550-42b4-8894-3c0080319069"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40455, 993, 112, 0, 50, "Section",ExpressionUUID->"eb5cae0f-9651-4c71-9f3d-ebaec05c2929"],
Cell[CellGroupData[{
Cell[40592, 997, 276, 6, 22, "Input",ExpressionUUID->"05c6d193-1f37-4ccd-999c-680c38da7cc9"],
Cell[40871, 1005, 193, 4, 25, "Output",ExpressionUUID->"38fbbbb5-613d-4b83-a274-973fa502814d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41101, 1014, 298, 7, 22, "Input",ExpressionUUID->"753ee7be-5175-4417-bb05-d0264c3a0770"],
Cell[41402, 1023, 192, 4, 25, "Output",ExpressionUUID->"6fe2aa97-5085-4e88-a790-574628fe5baa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41631, 1032, 243, 5, 22, "Input",ExpressionUUID->"8ba7a1f3-c6c2-411d-bb6e-fd39a692dc6c"],
Cell[41877, 1039, 193, 4, 25, "Output",ExpressionUUID->"1b349bea-9454-4802-8261-e25d75ba12bf"]
}, Open  ]],
Cell[42085, 1046, 1904, 49, 145, "Input",ExpressionUUID->"65ca2797-5d8f-4f05-bce9-9fc7c77e1dc9"],
Cell[43992, 1097, 373, 10, 38, "Input",ExpressionUUID->"c88b5420-4bda-4c24-8ddf-487391e678ac"],
Cell[CellGroupData[{
Cell[44390, 1111, 284, 7, 22, "Input",ExpressionUUID->"d52ae102-1393-4b0e-85e2-3122b7214241"],
Cell[44677, 1120, 19110, 685, 229, "Output",ExpressionUUID->"27075b21-ffa2-43db-96c2-ee44b9f5b8f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63824, 1810, 356, 8, 22, "Input",ExpressionUUID->"bedd41b5-a516-4bfb-bedf-df8578a69ba1"],
Cell[64183, 1820, 2553, 93, 26, "Output",ExpressionUUID->"85db482a-bafa-4803-995a-60f3225e1106"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66773, 1918, 305, 7, 22, "Input",ExpressionUUID->"4b34041f-b25c-4623-90dd-a02c87881f8a"],
Cell[67081, 1927, 3851, 141, 92, "Output",ExpressionUUID->"1d2e582e-bb79-45b0-9c0d-a62b09505c0b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70981, 2074, 97, 0, 50, "Section",ExpressionUUID->"1b4e683f-f4fd-44ac-b3eb-03c21c6c31fe"],
Cell[CellGroupData[{
Cell[71103, 2078, 3080, 90, 222, "Input",ExpressionUUID->"9247d230-b969-4558-8444-63e74c4284a2"],
Cell[CellGroupData[{
Cell[74208, 2172, 1024, 31, 22, "Print",ExpressionUUID->"f995b623-7b71-409a-90c4-f7edf7acf2c2"],
Cell[75235, 2205, 367, 9, 18, "Print",ExpressionUUID->"ec6ce957-0fd4-4f99-b4e4-79a9228d2c2b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Gl-Gl.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    344884,       7368]
NotebookOptionsPosition[    337109,       7226]
NotebookOutlinePosition[    337507,       7242]
CellTagsIndexPosition[    337464,       7239]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["QCD gluon self-energy", "Title",ExpressionUUID->"3e5c1404-5cea-4fed-979f-bf4ff0667830"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"97b08bee-6887-4808-8f58-12178f9834c0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynArts\>\"", "}"}]}], ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"e7f314af-0618-4808-b227-06b675db4798"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (stable version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (stable version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4a479c55-07e3-4b26-9a83-1a7bcf2137db"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1cfe9fe8-a13d-4365-8b89-19708f344165"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5c46c877-67ca-45c5-8c19-7fc741db6a32"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynArts \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"3.12 (24 May 2024) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["manual",
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" or visit \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"www", ".", "feynarts", ".", "de", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["http://www.feynarts.de/"], None},
       ButtonNote->"www.feynarts.de/"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynArts ", "Text", Bold], 
    Style[
    "3.12 (24 May 2024) patched for use with FeynCalc, for documentation see \
the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         First[
          FileNames[{"*.pdf", "*.PDF"}, 
           FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" or visit ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["www.feynarts.de.", ButtonData :> {
         URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> "www.feynarts.de/"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"58381c24-baea-4c49-b6aa-076f5c59f9ee"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"011c8920-699f-4a3a-a057-53988e48d5f5"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, \
2001, arXiv:hep-ph/0012260\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9aab71ed-e6a3-4d90-8ee3-6e8c6ba73cf5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"1ea5342f-a90f-41cd-9f64-2e0e3655f2b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diags", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", "Tadpoles", "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", " ", "->", " ", 
      RowBox[{"{", "Particles", "}"}]}], ",", " ", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"1", "|", "2", "|", "3"}], "]"}], ",", 
        RowBox[{"S", "[", "_", "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"1", "|", "4"}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Model", "->", "SMQCD"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"5a597c8d-9158-4eb3-9056-28be79c1ca22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{
    RowBox[{"DiagramExtract", "[", 
     RowBox[{"diags", ",", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
        "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15",
         ",", "16", ",", "17", ",", "20", ",", "39"}], "}"}]}], "]"}], ",", 
    RowBox[{"ColumnsXRows", "->", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", " ", "->", " ", "False"}], ",", "   ", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "True"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"{", 
      RowBox[{"1024", ",", "256"}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"81c12b4b-a05e-4615-af6b-65d008b231fa"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQs0VHkcx68ZleihPEsK916xSmUrkvb+dmMwChOVZQttrKFdqhmrl1ci
bJtjS4rC6oFSu6EkamopcrzaHtq2zSN5i0nFrmV/086995x75nzO/87v9f/9
vj/jbaEbAngEQYTiq/gl5RP46ADx8aEgve7tjoeRyI3Sa4XVJERsfXCgoFsb
WVS0M4uEffYxuS8FyO6X9O/FkxA9mKCbcVoLiDCxs2k0Ccu0cwvF72YDoe9j
OJJMQjpdfu3+RmT3c3cP5ZNgrelRX1g1C8/TC9SeknC6sfNn2gX5cNOzylkU
tPJs9fp7NIHIZj5YbaLAKtXaa3EecuPV1JXZFCzoDHYUxiGnNPhu6aXAg4wi
6yIVnJpOfkqDrk9tcchx5IikkFW7aWj8zvSIRSWyn5aw6gINMQF9tlmT0J+R
hUFWHQ2fnRmQrfJQ+O+pjG6jwafqmlvROeToYhPzDhoSO4TL97xDhlbX0Mc0
aLTrOZisxnwOJ+k5FNMQ5znU2BKK3FgekXeQhujApba9R5BtlvwTJ6BBVlv8
/lEKspF5fTxBwwJzaeZDqaI+P7m2lVBQYS9qf6WwJ7Py1QqhwJUeVe1qV8Sn
IUmnKJBZGP4QH4ZstkJa+JoEb4dtPpqvMZ8gq2z1EhJqBIF+NkLkwQTRxVQS
ps2yer7HcSbyiGl2DAmdK7aNT7ydjvF/bvcmloRIqtnNIn8a2lseEpdGwqNn
vcNnpBpYn8sxVjdJEFfWd5wIVEcu9a4aIOH6cIeLccJU7I+1laQlBZmlJfnB
L9UwvzsLo6QUJHhfIYQS5K7F+j/KKHBY7hU7JEDWj4N6dRomWxcwLzyRDweV
17jReC8pvaMnFN+H/+KTTMNtjZrNvClo30vCH7xBg7zbRGNGGrKsentZMw1m
9pN9nawxHrWDG1rxPh5MdaGrniObyRJPteD3cjetQAnGb7Z3kXUNDTNnXLT8
TY7sPrdtfg4NLaOPndWEmG/LpTVlwTTYZRwSlIUiD54qWW9OQ+sJUuD1FXL0
SMD9FgrUdZ3nNGgg6yfnxB6nIG1YMnb9ANpbGilXXUfB9JLx5q0l6F/2LKVU
jYLxF3bnjt7AeDUN9uc1kCA5RvQsPob5+fmv++IsCd0ZDr9miqYgv/reOJGE
wWbFvE3COhjadEaR8F6nzPXry6rceYjhhM7DED73f/nfd73DBDzOfhupsjBH
qML5936VxHeKJbj4Hhz6ts6/a4Jh458XW7rbzRFZmV/gvuFdyUbIyvyJMI8d
b0KQlfVpzPVssptOcPUbuHWl72QywdVXN6/4D1tKhat/9bHR7OvVKtz9jA/8
OTwk5nH3t6xuZd6/Izzufgf9QrUnB/G5++/J2Sgzucjn+qPg7IUDM27wuf75
crP7REkyn+sv+1HnTceN+Fz/mVXMKf4rgsf1Z3j/0rlBJ1W4/p03oaXhn0Rw
/d0W5OaXXzjOsP0/W7CaT+iPMex8VB/NcJ62c5Rh5+dmWmDk/KfvGXa+pJnh
qbe+GWbY+XvJS27oWCNn2PlMrJ/b5xs2yLDzm54j6Wg2GmDY+Y6P3DgvRNTH
sPO/V+wl9NrTy7D6ULpkv+X5FGSlfpy6LYkYjcbvlfoS6AJP+03RnlJ/yg0e
WRp8gv6U+iTNpO5YiYcYVr+6bBzG9IswPqW+VdSt1z7Y/ZZh9S8qL6BW9Abz
UepjwIemRaKCdwyrn5InvF21qpi/Ul+363i2PRnAc6X+6oiNs4S+yEp93nJe
L9fFE+0p9Ts41E8i/l3h/3995+8suufUjfEq9X9s5XzhXVE/w+4HOf069apn
F8Puj/1rb7ss1Gpn2P3i5Nh9f1Lqc4bdPxEXNpNeAU0Mu59agmP8r9Iyht1f
H9fapfAKdr/9B4juxzw=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {2.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQtQE1cUhkNFASlorSgqGNldUZgRs7sW0Ug4iMjTOgZFGke0qYgEQcCI
CD6wgPKSgoMBYdSgMBStCqLSqOGl2NASpKgReZnGtIBjtEylSBXp3Y5zm5lN
5pvd3D2v/z9O0j3iiE94PN4edHG/r6agL94S4P33oYCdc6xVAYgF2QHi5RTc
7Zjb5JrD8ZXgvO0UNG/1csvvRVwdMrDiAAUNFnfkDO0GvHzFzadHKBjY5+YS
lIF4sNxgIUfnmcooh8eIqyWeyaEUGPfr7F0cl6L7kZtGF1NQMzvXLUaCOMnN
WfiKhO8+SOVZ2Yi3N1pqq0j4w90YMnQJsWBdTOs2EuJyA3u71YjjBMrzM0kI
jYXY040cx0T2thEgF5csDLyBOHNf4f1cAoo0u1e8OINY+fLGyjACvLRZUsEh
xPpHxu0MAfrqTP43odz77YRHHAkQn6HCnJcgTg3q080lQHiiO8JnMuLG+TX5
rgQk28r7Yg0on6R9g7eCCFBvOl40TYNY4HN880ECGtoGpFNViDUd5ikqAvgl
Femn6hDrdfSBCQLioltqZrVw9dld4xhIQtnWzXk23HmgVb4sJOGrmLRxa1su
vjc5kT0k8GXDqjt+iLt+zhbPoUDc92XnaC7iYu22kUAKSnvbHjzvRjw96crG
GAr61afvTZ8tQGzxdNthCnxULC/VG3Fj/d3phyiIe2eu6JYh7vqlMCWKgpZ0
qVNwAWLlhsPaNRTsXbR20pJajv0qVn5GQZR3mm7eA8Q8tbD3VxJe+rdenGFE
rBF1pWaTcHXmi4bEYcT2nQPxXiTsH7v+wGkU8WBKAz2C8ldNDdsxgjipyMe9
mgDe8Ilmnol7Pmt9uZyAzP4pN/jPEH+f837aWgKazpeKRFrEsLzUdxEBKcv5
b2apEL89eHk+6sf9s6Fbjpdz8XslRvAJKDNTeO7l4u/KeKhxJ0B01rWk8iji
6t8dfwsn4B60/F2fiHhBSLPvKQKKg5fWWSZw9YkIvKYjwPyEcFQuR5xqUeLB
J0HUp3M4dpiLXx5+SEZCzNfxvIB8xB1Hbd7VkhDuoqc2VnHxOe/xGyUBdoRZ
t2sQ/2lM2yygIN7UsDqZy095tla9hYK04CdRbXY04nmZ/YkUGMyRzABxpuEn
+1QKvNWLFazs//tiB1BnnKTx/8uUlW/oOhqfn9bD77mko/H75RfyJm6+pnF8
Fxa5PD9gxuD4+/ffs8yxZnB+AT92+I/aMDh/XutKK28rBtfnWPTjiLAPNK4f
YSlrzn1F4/qOy6rKk3poXP9Ird566D6N+7NAuqOp6RqN+ydxHgvUK2ncX8Pn
CZ4TXH4f+98cNFJZmk3j+ZBZBwn6M2k8P3YjdpCVR+P5etLovslUSuP526I5
6GKspvF8bjCo3ne20Xh+HVLP9Ndy8X+c7wSrd1EL7Rg8/+eC2iaOiBisj0l+
O4WvdzFYP4WKOfZ5JxmsLw9F16x0FYP117ne4oJTL4P1OTtEZPbPWwbr9y/J
I48xWxbr+9ONjpVyRxbr//qqy55fUCz2h2/n57Ynkyz2j0mSVcvezmOxv5SP
+xZouPM++s+a+hnrwscZ7E8eN00Pdw8x2L/ifxDGtT9isL9R5O32yCYG+19S
RcDzqTUM9scsPWOSVDDYP4s7n/nXnmOwv1bVdxfMKGOw/8YO2YRaX2SwP5dk
tPvevsVg/7YaU+1q7WSwv7/WFO6NHmaw//vbXjXF27F4P3S074qWeLJ4fxgn
n2/ZGcni/WKQ6AfrCli8f6RlCedkt1i8n1zHV5Vef8bi/SUz4/baMrzf/gVl
DrsM
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17.25, 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwdVXs01IkfnZDaskmZMQ/zMMzMd74zklqrFK4ksUqNtV7J71eyPSV5VlQe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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.780804063066694, 13.258307950948126}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1Vgk4lWkbto2in2SbNhnnW893TqJJJaWbihaUpVCcZCzVNIpOWdJiG/2p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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10.327031425101243, 10.376416186234852},
           ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJw1Vgk0VmsXliSSchspDT7H+c457/kyZOhHPEqu5glFqBSlZCiK0u36jE1S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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.32371857489876, 14.307833813765146}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJw9mHlcTHsfx0NChbhmX08zptmy1L2kyIeKkkSWtNhCllKWyFZpQSlLurJv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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 4.5548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {PointSize[0.04], PointBox[{9., 14.5}], PointBox[{5.5, 10.}], 
          PointBox[{14.5, 10.}]}},
        "\"ac/b1/2c2121c1.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/b1/2c2121c1.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQs0VHkcx68ZleihPEsK916xSmUrkvb+dmMwChOVZQttrKFdqhmrl1ci
bJtjS4rC6oFSu6EkamopcrzaHtq2zSN5i0nFrmV/086995x75nzO/87v9f/9
vj/jbaEbAngEQYTiq/gl5RP46ADx8aEgve7tjoeRyI3Sa4XVJERsfXCgoFsb
WVS0M4uEffYxuS8FyO6X9O/FkxA9mKCbcVoLiDCxs2k0Ccu0cwvF72YDoe9j
OJJMQjpdfu3+RmT3c3cP5ZNgrelRX1g1C8/TC9SeknC6sfNn2gX5cNOzylkU
tPJs9fp7NIHIZj5YbaLAKtXaa3EecuPV1JXZFCzoDHYUxiGnNPhu6aXAg4wi
6yIVnJpOfkqDrk9tcchx5IikkFW7aWj8zvSIRSWyn5aw6gINMQF9tlmT0J+R
hUFWHQ2fnRmQrfJQ+O+pjG6jwafqmlvROeToYhPzDhoSO4TL97xDhlbX0Mc0
aLTrOZisxnwOJ+k5FNMQ5znU2BKK3FgekXeQhujApba9R5BtlvwTJ6BBVlv8
/lEKspF5fTxBwwJzaeZDqaI+P7m2lVBQYS9qf6WwJ7Py1QqhwJUeVe1qV8Sn
IUmnKJBZGP4QH4ZstkJa+JoEb4dtPpqvMZ8gq2z1EhJqBIF+NkLkwQTRxVQS
ps2yer7HcSbyiGl2DAmdK7aNT7ydjvF/bvcmloRIqtnNIn8a2lseEpdGwqNn
vcNnpBpYn8sxVjdJEFfWd5wIVEcu9a4aIOH6cIeLccJU7I+1laQlBZmlJfnB
L9UwvzsLo6QUJHhfIYQS5K7F+j/KKHBY7hU7JEDWj4N6dRomWxcwLzyRDweV
17jReC8pvaMnFN+H/+KTTMNtjZrNvClo30vCH7xBg7zbRGNGGrKsentZMw1m
9pN9nawxHrWDG1rxPh5MdaGrniObyRJPteD3cjetQAnGb7Z3kXUNDTNnXLT8
TY7sPrdtfg4NLaOPndWEmG/LpTVlwTTYZRwSlIUiD54qWW9OQ+sJUuD1FXL0
SMD9FgrUdZ3nNGgg6yfnxB6nIG1YMnb9ANpbGilXXUfB9JLx5q0l6F/2LKVU
jYLxF3bnjt7AeDUN9uc1kCA5RvQsPob5+fmv++IsCd0ZDr9miqYgv/reOJGE
wWbFvE3COhjadEaR8F6nzPXry6rceYjhhM7DED73f/nfd73DBDzOfhupsjBH
qML5936VxHeKJbj4Hhz6ts6/a4Jh458XW7rbzRFZmV/gvuFdyUbIyvyJMI8d
b0KQlfVpzPVssptOcPUbuHWl72QywdVXN6/4D1tKhat/9bHR7OvVKtz9jA/8
OTwk5nH3t6xuZd6/Izzufgf9QrUnB/G5++/J2Sgzucjn+qPg7IUDM27wuf75
crP7REkyn+sv+1HnTceN+Fz/mVXMKf4rgsf1Z3j/0rlBJ1W4/p03oaXhn0Rw
/d0W5OaXXzjOsP0/W7CaT+iPMex8VB/NcJ62c5Rh5+dmWmDk/KfvGXa+pJnh
qbe+GWbY+XvJS27oWCNn2PlMrJ/b5xs2yLDzm54j6Wg2GmDY+Y6P3DgvRNTH
sPO/V+wl9NrTy7D6ULpkv+X5FGSlfpy6LYkYjcbvlfoS6AJP+03RnlJ/yg0e
WRp8gv6U+iTNpO5YiYcYVr+6bBzG9IswPqW+VdSt1z7Y/ZZh9S8qL6BW9Abz
UepjwIemRaKCdwyrn5InvF21qpi/Ul+363i2PRnAc6X+6oiNs4S+yEp93nJe
L9fFE+0p9Ts41E8i/l3h/3995+8suufUjfEq9X9s5XzhXVE/w+4HOf069apn
F8Puj/1rb7ss1Gpn2P3i5Nh9f1Lqc4bdPxEXNpNeAU0Mu59agmP8r9Iyht1f
H9fapfAKdr/9B4juxzw=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {2.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQtQE1cUhkNFASlorSgqGNldUZgRs7sW0Ug4iMjTOgZFGke0qYgEQcCI
CD6wgPKSgoMBYdSgMBStCqLSqOGl2NASpKgReZnGtIBjtEylSBXp3Y5zm5lN
5pvd3D2v/z9O0j3iiE94PN4edHG/r6agL94S4P33oYCdc6xVAYgF2QHi5RTc
7Zjb5JrD8ZXgvO0UNG/1csvvRVwdMrDiAAUNFnfkDO0GvHzFzadHKBjY5+YS
lIF4sNxgIUfnmcooh8eIqyWeyaEUGPfr7F0cl6L7kZtGF1NQMzvXLUaCOMnN
WfiKhO8+SOVZ2Yi3N1pqq0j4w90YMnQJsWBdTOs2EuJyA3u71YjjBMrzM0kI
jYXY040cx0T2thEgF5csDLyBOHNf4f1cAoo0u1e8OINY+fLGyjACvLRZUsEh
xPpHxu0MAfrqTP43odz77YRHHAkQn6HCnJcgTg3q080lQHiiO8JnMuLG+TX5
rgQk28r7Yg0on6R9g7eCCFBvOl40TYNY4HN880ECGtoGpFNViDUd5ikqAvgl
Femn6hDrdfSBCQLioltqZrVw9dld4xhIQtnWzXk23HmgVb4sJOGrmLRxa1su
vjc5kT0k8GXDqjt+iLt+zhbPoUDc92XnaC7iYu22kUAKSnvbHjzvRjw96crG
GAr61afvTZ8tQGzxdNthCnxULC/VG3Fj/d3phyiIe2eu6JYh7vqlMCWKgpZ0
qVNwAWLlhsPaNRTsXbR20pJajv0qVn5GQZR3mm7eA8Q8tbD3VxJe+rdenGFE
rBF1pWaTcHXmi4bEYcT2nQPxXiTsH7v+wGkU8WBKAz2C8ldNDdsxgjipyMe9
mgDe8Ilmnol7Pmt9uZyAzP4pN/jPEH+f837aWgKazpeKRFrEsLzUdxEBKcv5
b2apEL89eHk+6sf9s6Fbjpdz8XslRvAJKDNTeO7l4u/KeKhxJ0B01rWk8iji
6t8dfwsn4B60/F2fiHhBSLPvKQKKg5fWWSZw9YkIvKYjwPyEcFQuR5xqUeLB
J0HUp3M4dpiLXx5+SEZCzNfxvIB8xB1Hbd7VkhDuoqc2VnHxOe/xGyUBdoRZ
t2sQ/2lM2yygIN7UsDqZy095tla9hYK04CdRbXY04nmZ/YkUGMyRzABxpuEn
+1QKvNWLFazs//tiB1BnnKTx/8uUlW/oOhqfn9bD77mko/H75RfyJm6+pnF8
Fxa5PD9gxuD4+/ffs8yxZnB+AT92+I/aMDh/XutKK28rBtfnWPTjiLAPNK4f
YSlrzn1F4/qOy6rKk3poXP9Ird566D6N+7NAuqOp6RqN+ydxHgvUK2ncX8Pn
CZ4TXH4f+98cNFJZmk3j+ZBZBwn6M2k8P3YjdpCVR+P5etLovslUSuP526I5
6GKspvF8bjCo3ne20Xh+HVLP9Ndy8X+c7wSrd1EL7Rg8/+eC2iaOiBisj0l+
O4WvdzFYP4WKOfZ5JxmsLw9F16x0FYP117ne4oJTL4P1OTtEZPbPWwbr9y/J
I48xWxbr+9ONjpVyRxbr//qqy55fUCz2h2/n57Ynkyz2j0mSVcvezmOxv5SP
+xZouPM++s+a+hnrwscZ7E8eN00Pdw8x2L/ifxDGtT9isL9R5O32yCYG+19S
RcDzqTUM9scsPWOSVDDYP4s7n/nXnmOwv1bVdxfMKGOw/8YO2YRaX2SwP5dk
tPvevsVg/7YaU+1q7WSwv7/WFO6NHmaw//vbXjXF27F4P3S074qWeLJ4fxgn
n2/ZGcni/WKQ6AfrCli8f6RlCedkt1i8n1zHV5Vef8bi/SUz4/baMrzf/gVl
DrsM
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17.25, 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwtVQtUjlkX/lJuw9+FijR9JX3v/aUklFU9qf5o3PpCujEzkks3kS6jC32R
iihRIoaapELpQpRPSRfUlC6TEiIaRRmJoYv//f/5z1pnPevss9feaz/n2fvM
/tlPumWcSCQKE/Z/8Z/F4x80wI8unr8kLOBhpvzK8bOpAUbPUTH33XjMGnRQ
XxhhgJtz51ooBPJ4Hady5/5DAzRf8N/oH86j9pn6xNdiCWgNneide3h82UN1
mPhLYF+RfU7mymOpioXlerkEx5Z4r1szn8eLt7EjtuMJGEQWrPQZ4WC692Pw
Q0sC9aMYnFXGoXU4blm5N4EQjc7RD0EcJH3yS1wcgcmb5O/OGHLYt3/oveVp
ApMyOycn9rKwv7C3jz1LoELiljiUxeKBUfD45ycIWHg8ehLhy2J7QNIkeRSB
xx/XVweas9C3mdm7zoeA5tPza3NnsKB0csbpSgn8vSt1RdgYg5K66sYNJgSm
LUyIeviBgfxNV9zgTALEd6GZXz8yKC60DU8ak+Bz92DBEyUWTwKirLN7JNjl
GrytcDaLVxaKoTEtEtxVfjWDt2cxak19jq6VIKv/k+fGUBaldyuCp96ToHvP
Z5OWIhbvQ8wy4oT7pKeiTxcGWcQPvLvs2yZBVBrrHzCfg/jo7PBXHyRwEzPE
NV8OI1+HFXK0CEjWp1/OzeBwi4tOqFpBIOX91B9aGziUk3vLnAS+1FTKD098
z+FyatTvIU0EVId/3FHzjYNd78qNy/VJ9Fbu4Y6PcbidppOlGkCi6qLiNqW3
HKTqs9qSK0l8b8q3vK3hsOHK36fiVSjIV/r1WyRzoALnycbWUBj5d0jbY2cO
9Osf0gsOCGe70mozdQ6PFHcXxeZQmD+j9pc591ls65Vap5ZTUN1Zdc82gsX+
roAS4xoKWi0+UoVFLNKzLG/fuSP4t6VVmwn8Fp52lB68LMQL2HpwRQmDMybm
550TKATO96GmHGLQYBhlJfWj8GzpoG/zTwx6BvKaZfYUXoeq9p+1YzDkMeJZ
JaHgZaGmrmjGYNXJOnGiIgW/hiqJmSmDjF3/ejzwisTTUlMFdVsGzzNEfFg9
Ca3Wkas9bgz6S6/rR9wmcWdXy8qoCAahIfGSkWISayUqUWQOA8/gTXOab5CY
9Txkd1gng/oZhFK9wJfY4+nS3OksXK5dHD7eQWKuVa6Tt/D+C+KK3M+MklBW
9sriw1k07HtZrcBSeMkr0vY5LIr1GmXSzRQyqvrtbOoFfZrzdT//JvBVtNNa
uZvFZi173XkDFNTyxr9wFPROqf3KtpvTUIx2kZc+Y1FjXXOg7giNVZ6Lt2hX
svhUGaY92k5D1FRmFp7Cwv/Ln7dsZzMwStBI1N7EImb4wOo2oU6xk7a2ljaL
zOkWfediGdCGg88WNgh82h2/k5DFoCD97FLvSAY+acZ/tBcx2H6aND5kwiCR
7e55fY2BV4OJcfdbGvLV+lLr8wzGNwU7L8ihkSSz7PaUMQgMOi4J2kWjXc+6
Z7uQ72hkbInIhkakzuLcknkMPCof1ibrCf5Rt0oaRAxkJ+KkKZNoJN91GPry
iEYK66akNkJBLE7J0r9Egzuhe7fpK4WWPivHsgM0qGTxpkAlGm4tRUeLdtDI
dOw5bDtTwEWTQnY707Ca3tMxz4SG6aWbzb1SGlmh9+zyBHsBFs/Mc6KxMDup
Sy6jceYo8/eUbTSc1Ft3NufRaHgzWzohisaigva0gU4az4OiNm4W6orPs+mT
T2Rwqb73W4Jgv/6yvvIRw+Cw4tQX8VoCP5KuiS3WDAyvnr5c6S7oxvpP687V
DALyu2I+XmSQcl/X9cYKBnz/pS3zhxi0paUemyvoMTRwJGHUikXJ/nF+JhoM
KpTpncGxLI5plB9UfEHjnEgz4abQR4ZGzilj52loWA6dMvrGotr3OwPZBhrO
d99fE0k4FHh16R+eTGON6pKbK804qIY3ZS0rofB1SrG5nwWHOvFJLt+LQlX1
fX7IiEPHu9Fe3oDCo2vTxPGaHB4XXPd3FfpCllXg1NgvzLVTJxYN5pHwvBHg
8qWMxbIpzk6t0STMvjmtS41mESAzGzbaQcK0dVKk+2oW0nLu+3wnEhPHNhRW
zWThoVy8+cpqEsE2MSsm9DC4ek9PydWBxPP23W1/lDK4SB4JaXIlsTXfYcT7
DIOIJafW6vmS0OP0pnpEM3icJ7clhHzyce72teEMcjO2Hz38G4kcm4Bf9QR9
WZfFqqRXk6jVd50WkMRAJd5G5NBHItFlSu9Pgj77fZoKpytT+Gur5IDkCYN7
OV7pajwF5WxL92RVFlYIKlhqS6F4+TcTg1Us0noyw3McKXQ3PoiQJ7JIaJwh
zlxHoUvnRUZbB4sxTXNLw+UU/DvsKtwIge9lax4YC/Ey3zC2dcJcPqn7VuG2
AgWRS1qLXz4HjfMx27RqSJg/zM8+0cthqFNZpyKSRDajeegvTR4tsaljRiYk
9hXdcu835mG7LKMs5iUBk8KgK58seXjfmOAwJ5HAkdgwt3NmPNY1/u6ka0vA
9/ZAxhUDHgr/+7eJ/yOP/wCWtUzM
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.219195936933307, 13.258307950948126},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVgs0lIsWDiVEHplhzNtvxsz/zyiSlNdH6eFQHeVxnFJ5TJ2aIlGeqbgq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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.748281425101243, 14.219833813765145}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwtVnk41WkbLlFRSoulc3K233I2yZoI3dFCp2RnUlNEiCaJNlmStAwlTRhb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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {9.580718574898757, 10.48916618623485}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJw9mHlcjOv/xkOSCnHMvj4zY2aamVBZUsml5SipyJIWWwiVcGRtkQptiM7J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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 4.5548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {PointSize[0.04], PointBox[{11., 14.5}], PointBox[{14.5, 10.}], 
          PointBox[{5.5, 10.}]}},
        "\"a1/bc/2c2121c1.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "a1/bc/2c2121c1.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.991692493946733, 10.008307506053267`}, 
          4.008316114996395, {-1.5687237577253734`, -0.0020725690695229115`}],
          PolygonBox[{{13.250264068711928`, 7.598264068711928}, {
          12.684578643762691`, 6.466893218813452}, {12.118893218813454`, 
          7.03257864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFlgs41OkexwepKUTocQnhfxl/rajTbm7Lz4kSErlE2kjkljOi1qViLEkc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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {11.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         CircleBox[{9.921417840375588, 10.078582159624414`}, 
          3.9222051239866547, {-4.732425519871255, -3.121556114103228}], 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{12.401735931288073`, 13.250264068711928`}, {
          13.533106781186547`, 12.684578643762691`}, {12.96742135623731, 
          12.118893218813454`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.863850574712645, 9.863850574712643}, 
           3.866248560260101, {3.1063705051953523`, 4.74761112877913}]}, 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 10.008307506053267`}, 
           4.008316114996395, {-1.5687237577253734`, \
-0.0020725690695229115`}]}, 
         PolygonBox[{{13.250264068711928`, 7.598264068711928}, {
          12.684578643762691`, 6.466893218813452}, {12.118893218813454`, 
          7.03257864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFlgs41OkexwepKUTocQnhfxl/rajTbm7Lz4kSErlE2kjkljOi1qViLEkc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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {11.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.921417840375588, 10.078582159624414`}, 
           3.9222051239866547, {-4.732425519871255, -3.121556114103228}]}, 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 9.991692493946733}, 
           4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}]},
          PolygonBox[{{12.401735931288073`, 13.250264068711928`}, {
          13.533106781186547`, 12.684578643762691`}, {12.96742135623731, 
          12.118893218813454`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{1024, 256},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"377811a6-c277-4ee1-99e6-9ccf01edb70f"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwtVQk01YkXFuaJSnni4e3P237vvYnUlFB9Y6ksMZZSmlSyVChZWiRNqJSl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}], 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         CircleBox[{9.921417840375588, 10.078582159624414`}, 
          3.9222051239866547, {-4.732425519871255, -3.121556114103228}], 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lQtUzQccx1OtZE5WVGcsof73/7pTbEiP+a5kKmbKiqFtSXk1ZwlHI1ON
UA09jpXK7YU4kty0NvRYu8wiOp4pZ/LYpFQoRdva2e93z7nnf+499/4fv9/3
+/mMD10bsNzYyMgodvD93/H/lxb/H50QHlLm/ZmLFkHjNxn6PAY/39vcrQ/U
wmRkxKN1CU5IH9V4dX+EFvUDoScCG52A6XqXzau0KGnYHV8sCAg1Vy0GFmvR
vjxng81GAUnHfxjX5qHFPqUjZ1KtgIJPH8dOHqFF7z+9PtZmGiS1mfvkX1Ox
xGPb74UeGsQ3lPjkp6rwabPp6wvToOewofXmHBUHHsxMC47VYN/rtIUtpio8
hvQsmrJTg9y2GGXoOQXH9K4zLHZocPegwcI7VoF36/xokxgNCpxLKs18FHRH
DrOtGjzft40FI4NtFITs1Fe88tXAINqs+a1TRttem7IFWg3O1wyxS7kpwzNZ
GnCw1CBu7rbqsHoZLzL1Txd0CTjs2x+Sc1nGqhNJId/fEFBZFBo0/K6M4Ymm
Rx1rBJTfOmPR0y/jQc4RS8+TAmatz9hqNUHBlqok99eHBUyeeCc1LkDBiF6v
SUmHBueVXlX4x04FR643WgslAmr89SP96hQUGb3SvawScN8qyu3rISoe28VY
WbQIyMmek25wU1F0v/TdzsH5GQxnhxZFqshd+SpC567B9TdO+SVmqLhz77Hz
+99o4HwjYUnASRWXHMJW/1Krwei6fcWZZ1Vk/qmZHW0tovQDvzEdP6qYOupD
m/RlIk43ieZDClQ4llc6vTgp4skXY7yrt6jo25GcPvu1COn4ho1evipu1x6N
P+AuweV4dMN3FoP7KwxYXR0pYerbwxZqahT06w6tz9ojwe3KvKC+DQpSx7t9
PDdfwrrAPNNTqoK3phkEtyIJXUvrpxe2yjjYOdGjNVPC03G3k3brZJxrnvVT
cbwEk66tDYkRMjIejf57xzIJ3VkOL7XTZNzcPLOjwlNCYry7Y4qVDAfrB0Yx
NhIGunxiQnslfDI5tfRiu4hQl9oE678kBDl8fsn3gggUra04+1BCoNWTFNti
EWtN6hundUqwNUsxvrVXRF7f7Kp2UxnPnK2PXdwmouXqO1ObHGWY2YcuvhYj
4kLuxmvR/jJOtWuFgi0ixoaleOo2yVie5p5WvUuEvv3N02eOysg2M47anyfi
SnXcpNIWGQP+fU0RdSKeVQu2liMUeJVrXZ2eidA1Jxd5TVfwkd/5Tn9VQpR9
sO76IgWJ7xWuqFwjwfGC67CySAW2PmuctuslzPvZ0vyrKAXZBaZ1PcYyksvy
w/eGD+Zrgk191nwZCaubuy/7KljxMK10e7aMtDDnMnt7BdH+cyry7slYT8dU
+n4l/S6e/hdL50mi8/J1+Lp2dB98X3yffN/8HPxc/Jzd9Nw8B55LDs2pnOYW
TnPkueppzudp7ua0B97Lc9qTjvZmR3vkvfKeZ9DeOQdfUi44J5ybsZQjzhXn
jHPHOTSmXHJOOyi3uZTjTso15zyKcs894F5wT6ZQb0KoR87UqybqGfeun3rY
Rr10op6WU29dqcfc6yzq+RjqfQNxgLnQTJy4QdxgjjBXmDPMHeZQK3GJOcXc
KiaOMdeYc8w95iBz8SFx8jRxkznKXF1JnGXuPicOM5eZ0wbiNnP8V+I6c565
zx7IJy+wJ1rIG+yRHPIKe2YPeSebPPSCvMSeiiNvLSWP7SavvSTP5ZP32IO7
yItPyZPszRPkUfbqJfJsBnnXlDzMXg5mT5O3jcnjxuT1fwE511CK
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lQtME3ccx0sVJh1DQOTa3rW9O0BQJspL5SH5DjCoU6x01GUWIg7cZhAU
FHEyYRo2cFMMID6GoqgVUef7gQpigfpiG/ggkelAzHxERzQqVIQ5tv2uyeWS
pr37/3//7/fzERZmxKfKZTJZ3tAlp0smU8Luv7sXJhQ86dj8E4METz/Pkc2e
mDst/LJOz2Bef3TDxDxPOBp9nllEBmMWvrMkBnhizWfjHtzyYKAozLRP6xTh
+y5nfdZ4Bm/v9ViPbRCxIbG8x5TKIK5IP6oUIsq4No3beQYlE3sz3x8Q4NLY
fTNyrBI+w06IsY0CWpe1bNIfUMJpuHf+/K0CLKM6TmqDVcCIqkyfXAGK7FlM
gUWFOFPNWlO6gFcG/+86ZqthvWUMr1kiYH1mTUpoqxobrb+3ynIEaHsTmnfE
sCj3uoA/1gvYFWK2e2hmcWR24tltewR8eL6m1vqSxce2kgl7LgqIl/mEXfLl
kLzYqj56V0DXVFOwdwyHJ17TC9psQ8/X/Rqom8ahqTJwV5abCO28hBG/+XFo
GTF570xfES7lPulJb1hsHrDqg0NF+DO2TJejLD754du9TIyIBfW9o6YZWNzM
Pfe6JVbEz+4zEjIeqTHoNFzORIsYaf/97sFlalwtNjsfDxbhejwuPeiNChkF
XNoqVkRSiO3F83UqJK2pXbOzV8Ctu6keKSoV2Dq59VHz0DwtAy93NihRf5zh
nhYJsH7wImR0vhKuA6fmhcQIyLbJIxWJSgQqTk4y9PEILyz0HjZfCdm2p2NP
mnlUCC0extVKRIiV5xcZebRHjM95fkEJy6T6xacVPBoO1eekciq8qm2wZhXr
ILOo+OllKrg3snVXBB2Wbd82tlGjxiHmUeOnbVrkGtNkhmNqeF9zW1qzSwuP
ceFb8mJZ+BjDz14q1iKsISst+w6LWX8ljNdXaPFNYHNhRjKHsL3d+3iLFl3x
ssH2Dg6Z3V/b73+rReKprvaoKA0ytl6fUxGlQ++VnoexmzVAgq2pZJMONi/b
4+gbGtz3Nvdldupgt8M/P8CmQfTUmL6n7jyMBtPKUgctyla+ya0K4VF3ep9x
9aAG119dDlLreQT3X1tqvqfBw1LHKrvPebiHDZtvrtZAOIxnyUt4iH+q8t9L
1oBrtzWuTedRvWL0g68UGnSa7JraUnmE7r56Zt0BDl4VtWW343kMfmQ1OA7l
Z8qWJWcCh96XVjHXktPFwvHGxZJGJx7LFxxuuVLAIqXq7Kz8Ezp8UXlz00AY
i5ienOo7oTq4OesNlQ4sUOQbX3hEi5SDc1wDetTQ4rajRqWFc+1deenrofwn
uwTV5mowjru2vUjL4nlneFPdfQ7DV73OT/uSBaP8MWqynoP5haZZ1cqimu5u
9L2CfveY/jeBnlNPz3Wh96jpvYtoHRG0LmmdEbTuxbSPhbSvFbRPB9p3Os1h
Ms2ln+bkSXObQnO8R3PdT3Nmae7SOUjn4kbnJJ1bEJ2jdK7SOZfSuUs5iKJc
yCknDyg3/ZSjKClXlDMpd0mUQymX3ZTTCMrtWsrxdMp1JOV8DOVeTT0QqRd5
1JMa6k029ciVeiWnnvVQ7yzUwzrqZQf1dAr1tpJ6PLj1/15LPQ+g3i8nDjgR
FyROnCNujCSOMMSVVuKMibhjIg6lEZeciFOXiVtOxLG3xLWDxLlW4l4ScVDi
oh9xsoy46Uwc/YW4yhFnJe4WEYclLkucXkDcNhDHZxDX/Ynzx4j7leQByQuS
JyRvbCCPNJFXbOSZ2eQdZ/JQJHmpiTylIG/dJo95k9dcyXMbyXvl5MGZ5MVi
8mQfeVPyqD15VfKsSN51IA8byMtx5Om55G0/8riMvP73u38/DP4BzDkyAQ==

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.991692493946733, 10.008307506053267`}, 
          4.008316114996395, {-1.5687237577253734`, -0.0020725690695229115`}],
          PolygonBox[{{12.401735931288073`, 6.749735931288071}, {
          13.533106781186547`, 7.315421356237309}, {12.96742135623731, 
          7.881106781186547}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}], 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lXs01IsWx73uIYpKGeY3b2bmN78hj04oybeHR9FLcSSpI5JnlNLlNOiU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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{13.250264068711928`, 12.401735931288073`}, {
          12.684578643762691`, 13.533106781186547`}, {12.118893218813454`, 
          12.96742135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.863850574712645, 9.863850574712643}, 
           3.866248560260101, {3.1063705051953523`, 4.74761112877913}]}, 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwtVQk01YkXFuaJSnni4e3P237vvYnUlFB9Y6ksMZZSmlSyVChZWiRNqJSl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}]}, 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.921417840375588, 10.078582159624414`}, 
           3.9222051239866547, {-4.732425519871255, -3.121556114103228}]}, 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lQtUzQccx1OtZE5WVGcsof73/7pTbEiP+a5kKmbKiqFtSXk1ZwlHI1ON
UA09jpXK7YU4kty0NvRYu8wiOp4pZ/LYpFQoRdva2e93z7nnf+499/4fv9/3
+/mMD10bsNzYyMgodvD93/H/lxb/H50QHlLm/ZmLFkHjNxn6PAY/39vcrQ/U
wmRkxKN1CU5IH9V4dX+EFvUDoScCG52A6XqXzau0KGnYHV8sCAg1Vy0GFmvR
vjxng81GAUnHfxjX5qHFPqUjZ1KtgIJPH8dOHqFF7z+9PtZmGiS1mfvkX1Ox
xGPb74UeGsQ3lPjkp6rwabPp6wvToOewofXmHBUHHsxMC47VYN/rtIUtpio8
hvQsmrJTg9y2GGXoOQXH9K4zLHZocPegwcI7VoF36/xokxgNCpxLKs18FHRH
DrOtGjzft40FI4NtFITs1Fe88tXAINqs+a1TRttem7IFWg3O1wyxS7kpwzNZ
GnCw1CBu7rbqsHoZLzL1Txd0CTjs2x+Sc1nGqhNJId/fEFBZFBo0/K6M4Ymm
Rx1rBJTfOmPR0y/jQc4RS8+TAmatz9hqNUHBlqok99eHBUyeeCc1LkDBiF6v
SUmHBueVXlX4x04FR643WgslAmr89SP96hQUGb3SvawScN8qyu3rISoe28VY
WbQIyMmek25wU1F0v/TdzsH5GQxnhxZFqshd+SpC567B9TdO+SVmqLhz77Hz
+99o4HwjYUnASRWXHMJW/1Krwei6fcWZZ1Vk/qmZHW0tovQDvzEdP6qYOupD
m/RlIk43ieZDClQ4llc6vTgp4skXY7yrt6jo25GcPvu1COn4ho1evipu1x6N
P+AuweV4dMN3FoP7KwxYXR0pYerbwxZqahT06w6tz9ojwe3KvKC+DQpSx7t9
PDdfwrrAPNNTqoK3phkEtyIJXUvrpxe2yjjYOdGjNVPC03G3k3brZJxrnvVT
cbwEk66tDYkRMjIejf57xzIJ3VkOL7XTZNzcPLOjwlNCYry7Y4qVDAfrB0Yx
NhIGunxiQnslfDI5tfRiu4hQl9oE678kBDl8fsn3gggUra04+1BCoNWTFNti
EWtN6hundUqwNUsxvrVXRF7f7Kp2UxnPnK2PXdwmouXqO1ObHGWY2YcuvhYj
4kLuxmvR/jJOtWuFgi0ixoaleOo2yVie5p5WvUuEvv3N02eOysg2M47anyfi
SnXcpNIWGQP+fU0RdSKeVQu2liMUeJVrXZ2eidA1Jxd5TVfwkd/5Tn9VQpR9
sO76IgWJ7xWuqFwjwfGC67CySAW2PmuctuslzPvZ0vyrKAXZBaZ1PcYyksvy
w/eGD+Zrgk191nwZCaubuy/7KljxMK10e7aMtDDnMnt7BdH+cyry7slYT8dU
+n4l/S6e/hdL50mi8/J1+Lp2dB98X3yffN/8HPxc/Jzd9Nw8B55LDs2pnOYW
TnPkueppzudp7ua0B97Lc9qTjvZmR3vkvfKeZ9DeOQdfUi44J5ybsZQjzhXn
jHPHOTSmXHJOOyi3uZTjTso15zyKcs894F5wT6ZQb0KoR87UqybqGfeun3rY
Rr10op6WU29dqcfc6yzq+RjqfQNxgLnQTJy4QdxgjjBXmDPMHeZQK3GJOcXc
KiaOMdeYc8w95iBz8SFx8jRxkznKXF1JnGXuPicOM5eZ0wbiNnP8V+I6c565
zx7IJy+wJ1rIG+yRHPIKe2YPeSebPPSCvMSeiiNvLSWP7SavvSTP5ZP32IO7
yItPyZPszRPkUfbqJfJsBnnXlDzMXg5mT5O3jcnjxuT1fwE511CK
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lQtME3ccx0sVJh1DQOTa3rW9O0BQJspL5SH5DjCoU6x01GUWIg7cZhAU
FHEyYRo2cFMMID6GoqgVUef7gQpigfpiG/ggkelAzHxERzQqVIQ5tv2uyeWS
pr37/3//7/fzERZmxKfKZTJZ3tAlp0smU8Luv7sXJhQ86dj8E4METz/Pkc2e
mDst/LJOz2Bef3TDxDxPOBp9nllEBmMWvrMkBnhizWfjHtzyYKAozLRP6xTh
+y5nfdZ4Bm/v9ViPbRCxIbG8x5TKIK5IP6oUIsq4No3beQYlE3sz3x8Q4NLY
fTNyrBI+w06IsY0CWpe1bNIfUMJpuHf+/K0CLKM6TmqDVcCIqkyfXAGK7FlM
gUWFOFPNWlO6gFcG/+86ZqthvWUMr1kiYH1mTUpoqxobrb+3ynIEaHsTmnfE
sCj3uoA/1gvYFWK2e2hmcWR24tltewR8eL6m1vqSxce2kgl7LgqIl/mEXfLl
kLzYqj56V0DXVFOwdwyHJ17TC9psQ8/X/Rqom8ahqTJwV5abCO28hBG/+XFo
GTF570xfES7lPulJb1hsHrDqg0NF+DO2TJejLD754du9TIyIBfW9o6YZWNzM
Pfe6JVbEz+4zEjIeqTHoNFzORIsYaf/97sFlalwtNjsfDxbhejwuPeiNChkF
XNoqVkRSiO3F83UqJK2pXbOzV8Ctu6keKSoV2Dq59VHz0DwtAy93NihRf5zh
nhYJsH7wImR0vhKuA6fmhcQIyLbJIxWJSgQqTk4y9PEILyz0HjZfCdm2p2NP
mnlUCC0extVKRIiV5xcZebRHjM95fkEJy6T6xacVPBoO1eekciq8qm2wZhXr
ILOo+OllKrg3snVXBB2Wbd82tlGjxiHmUeOnbVrkGtNkhmNqeF9zW1qzSwuP
ceFb8mJZ+BjDz14q1iKsISst+w6LWX8ljNdXaPFNYHNhRjKHsL3d+3iLFl3x
ssH2Dg6Z3V/b73+rReKprvaoKA0ytl6fUxGlQ++VnoexmzVAgq2pZJMONi/b
4+gbGtz3Nvdldupgt8M/P8CmQfTUmL6n7jyMBtPKUgctyla+ya0K4VF3ep9x
9aAG119dDlLreQT3X1tqvqfBw1LHKrvPebiHDZtvrtZAOIxnyUt4iH+q8t9L
1oBrtzWuTedRvWL0g68UGnSa7JraUnmE7r56Zt0BDl4VtWW343kMfmQ1OA7l
Z8qWJWcCh96XVjHXktPFwvHGxZJGJx7LFxxuuVLAIqXq7Kz8Ezp8UXlz00AY
i5ienOo7oTq4OesNlQ4sUOQbX3hEi5SDc1wDetTQ4rajRqWFc+1deenrofwn
uwTV5mowjru2vUjL4nlneFPdfQ7DV73OT/uSBaP8MWqynoP5haZZ1cqimu5u
9L2CfveY/jeBnlNPz3Wh96jpvYtoHRG0LmmdEbTuxbSPhbSvFbRPB9p3Os1h
Ms2ln+bkSXObQnO8R3PdT3Nmae7SOUjn4kbnJJ1bEJ2jdK7SOZfSuUs5iKJc
yCknDyg3/ZSjKClXlDMpd0mUQymX3ZTTCMrtWsrxdMp1JOV8DOVeTT0QqRd5
1JMa6k029ciVeiWnnvVQ7yzUwzrqZQf1dAr1tpJ6PLj1/15LPQ+g3i8nDjgR
FyROnCNujCSOMMSVVuKMibhjIg6lEZeciFOXiVtOxLG3xLWDxLlW4l4ScVDi
oh9xsoy46Uwc/YW4yhFnJe4WEYclLkucXkDcNhDHZxDX/Ynzx4j7leQByQuS
JyRvbCCPNJFXbOSZ2eQdZ/JQJHmpiTylIG/dJo95k9dcyXMbyXvl5MGZ5MVi
8mQfeVPyqD15VfKsSN51IA8byMtx5Om55G0/8riMvP73u38/DP4BzDkyAQ==

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 10.008307506053267`}, 
           4.008316114996395, {-1.5687237577253734`, \
-0.0020725690695229115`}]}, 
         PolygonBox[{{12.401735931288073`, 6.749735931288071}, {
          13.533106781186547`, 7.315421356237309}, {12.96742135623731, 
          7.881106781186547}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}]}, 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lXs01IsWx73uIYpKGeY3b2bmN78hj04oybeHR9FLcSSpI5JnlNLlNOiU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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 9.991692493946733}, 
           4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}]},
          PolygonBox[{{13.250264068711928`, 12.401735931288073`}, {
          12.684578643762691`, 13.533106781186547`}, {12.118893218813454`, 
          12.96742135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{1024, 256},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"4fea6424-c0ed-4d17-b92d-91976c76c953"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lQtME3ccx0sVJh1DQOTa3rW9O0BQJspL5SH5DjCoU6x01GUWIg7cZhAU
FHEyYRo2cFMMID6GoqgVUef7gQpigfpiG/ggkelAzHxERzQqVIQ5tv2uyeWS
pr37/3//7/fzERZmxKfKZTJZ3tAlp0smU8Luv7sXJhQ86dj8E4METz/Pkc2e
mDst/LJOz2Bef3TDxDxPOBp9nllEBmMWvrMkBnhizWfjHtzyYKAozLRP6xTh
+y5nfdZ4Bm/v9ViPbRCxIbG8x5TKIK5IP6oUIsq4No3beQYlE3sz3x8Q4NLY
fTNyrBI+w06IsY0CWpe1bNIfUMJpuHf+/K0CLKM6TmqDVcCIqkyfXAGK7FlM
gUWFOFPNWlO6gFcG/+86ZqthvWUMr1kiYH1mTUpoqxobrb+3ynIEaHsTmnfE
sCj3uoA/1gvYFWK2e2hmcWR24tltewR8eL6m1vqSxce2kgl7LgqIl/mEXfLl
kLzYqj56V0DXVFOwdwyHJ17TC9psQ8/X/Rqom8ahqTJwV5abCO28hBG/+XFo
GTF570xfES7lPulJb1hsHrDqg0NF+DO2TJejLD754du9TIyIBfW9o6YZWNzM
Pfe6JVbEz+4zEjIeqTHoNFzORIsYaf/97sFlalwtNjsfDxbhejwuPeiNChkF
XNoqVkRSiO3F83UqJK2pXbOzV8Ctu6keKSoV2Dq59VHz0DwtAy93NihRf5zh
nhYJsH7wImR0vhKuA6fmhcQIyLbJIxWJSgQqTk4y9PEILyz0HjZfCdm2p2NP
mnlUCC0extVKRIiV5xcZebRHjM95fkEJy6T6xacVPBoO1eekciq8qm2wZhXr
ILOo+OllKrg3snVXBB2Wbd82tlGjxiHmUeOnbVrkGtNkhmNqeF9zW1qzSwuP
ceFb8mJZ+BjDz14q1iKsISst+w6LWX8ljNdXaPFNYHNhRjKHsL3d+3iLFl3x
ssH2Dg6Z3V/b73+rReKprvaoKA0ytl6fUxGlQ++VnoexmzVAgq2pZJMONi/b
4+gbGtz3Nvdldupgt8M/P8CmQfTUmL6n7jyMBtPKUgctyla+ya0K4VF3ep9x
9aAG119dDlLreQT3X1tqvqfBw1LHKrvPebiHDZtvrtZAOIxnyUt4iH+q8t9L
1oBrtzWuTedRvWL0g68UGnSa7JraUnmE7r56Zt0BDl4VtWW343kMfmQ1OA7l
Z8qWJWcCh96XVjHXktPFwvHGxZJGJx7LFxxuuVLAIqXq7Kz8Ezp8UXlz00AY
i5ienOo7oTq4OesNlQ4sUOQbX3hEi5SDc1wDetTQ4rajRqWFc+1deenrofwn
uwTV5mowjru2vUjL4nlneFPdfQ7DV73OT/uSBaP8MWqynoP5haZZ1cqimu5u
9L2CfveY/jeBnlNPz3Wh96jpvYtoHRG0LmmdEbTuxbSPhbSvFbRPB9p3Os1h
Ms2ln+bkSXObQnO8R3PdT3Nmae7SOUjn4kbnJJ1bEJ2jdK7SOZfSuUs5iKJc
yCknDyg3/ZSjKClXlDMpd0mUQymX3ZTTCMrtWsrxdMp1JOV8DOVeTT0QqRd5
1JMa6k029ciVeiWnnvVQ7yzUwzrqZQf1dAr1tpJ6PLj1/15LPQ+g3i8nDjgR
FyROnCNujCSOMMSVVuKMibhjIg6lEZeciFOXiVtOxLG3xLWDxLlW4l4ScVDi
oh9xsoy46Uwc/YW4yhFnJe4WEYclLkucXkDcNhDHZxDX/Ynzx4j7leQByQuS
JyRvbCCPNJFXbOSZ2eQdZ/JQJHmpiTylIG/dJo95k9dcyXMbyXvl5MGZ5MVi
8mQfeVPyqD15VfKsSN51IA8byMtx5Om55G0/8riMvP73u38/DP4BzDkyAQ==

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwtVQk01YkXFuaJSnni4e3P237vvYnUlFB9Y6ksMZZSmlSyVChZWiRNqJSl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFlgs41OkexwepKUTocQnhfxl/rajTbm7Lz4kSErlE2kjkljOi1qViLEkc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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {11.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lXs01IsWx73uIYpKGeY3b2bmN78hj04oybeHR9FLcSSpI5JnlNLlNOiU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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lQtUzQccx1OtZE5WVGcsof73/7pTbEiP+a5kKmbKiqFtSXk1ZwlHI1ON
UA09jpXK7YU4kty0NvRYu8wiOp4pZ/LYpFQoRdva2e93z7nnf+499/4fv9/3
+/mMD10bsNzYyMgodvD93/H/lxb/H50QHlLm/ZmLFkHjNxn6PAY/39vcrQ/U
wmRkxKN1CU5IH9V4dX+EFvUDoScCG52A6XqXzau0KGnYHV8sCAg1Vy0GFmvR
vjxng81GAUnHfxjX5qHFPqUjZ1KtgIJPH8dOHqFF7z+9PtZmGiS1mfvkX1Ox
xGPb74UeGsQ3lPjkp6rwabPp6wvToOewofXmHBUHHsxMC47VYN/rtIUtpio8
hvQsmrJTg9y2GGXoOQXH9K4zLHZocPegwcI7VoF36/xokxgNCpxLKs18FHRH
DrOtGjzft40FI4NtFITs1Fe88tXAINqs+a1TRttem7IFWg3O1wyxS7kpwzNZ
GnCw1CBu7rbqsHoZLzL1Txd0CTjs2x+Sc1nGqhNJId/fEFBZFBo0/K6M4Ymm
Rx1rBJTfOmPR0y/jQc4RS8+TAmatz9hqNUHBlqok99eHBUyeeCc1LkDBiF6v
SUmHBueVXlX4x04FR643WgslAmr89SP96hQUGb3SvawScN8qyu3rISoe28VY
WbQIyMmek25wU1F0v/TdzsH5GQxnhxZFqshd+SpC567B9TdO+SVmqLhz77Hz
+99o4HwjYUnASRWXHMJW/1Krwei6fcWZZ1Vk/qmZHW0tovQDvzEdP6qYOupD
m/RlIk43ieZDClQ4llc6vTgp4skXY7yrt6jo25GcPvu1COn4ho1evipu1x6N
P+AuweV4dMN3FoP7KwxYXR0pYerbwxZqahT06w6tz9ojwe3KvKC+DQpSx7t9
PDdfwrrAPNNTqoK3phkEtyIJXUvrpxe2yjjYOdGjNVPC03G3k3brZJxrnvVT
cbwEk66tDYkRMjIejf57xzIJ3VkOL7XTZNzcPLOjwlNCYry7Y4qVDAfrB0Yx
NhIGunxiQnslfDI5tfRiu4hQl9oE678kBDl8fsn3gggUra04+1BCoNWTFNti
EWtN6hundUqwNUsxvrVXRF7f7Kp2UxnPnK2PXdwmouXqO1ObHGWY2YcuvhYj
4kLuxmvR/jJOtWuFgi0ixoaleOo2yVie5p5WvUuEvv3N02eOysg2M47anyfi
SnXcpNIWGQP+fU0RdSKeVQu2liMUeJVrXZ2eidA1Jxd5TVfwkd/5Tn9VQpR9
sO76IgWJ7xWuqFwjwfGC67CySAW2PmuctuslzPvZ0vyrKAXZBaZ1PcYyksvy
w/eGD+Zrgk191nwZCaubuy/7KljxMK10e7aMtDDnMnt7BdH+cyry7slYT8dU
+n4l/S6e/hdL50mi8/J1+Lp2dB98X3yffN/8HPxc/Jzd9Nw8B55LDs2pnOYW
TnPkueppzudp7ua0B97Lc9qTjvZmR3vkvfKeZ9DeOQdfUi44J5ybsZQjzhXn
jHPHOTSmXHJOOyi3uZTjTso15zyKcs894F5wT6ZQb0KoR87UqybqGfeun3rY
Rr10op6WU29dqcfc6yzq+RjqfQNxgLnQTJy4QdxgjjBXmDPMHeZQK3GJOcXc
KiaOMdeYc8w95iBz8SFx8jRxkznKXF1JnGXuPicOM5eZ0wbiNnP8V+I6c565
zx7IJy+wJ1rIG+yRHPIKe2YPeSebPPSCvMSeiiNvLSWP7SavvSTP5ZP32IO7
yItPyZPszRPkUfbqJfJsBnnXlDzMXg5mT5O3jcnjxuT1fwE511CK
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.149316636985899, 11.545054114725325`}, {
          6.397386106164317, 12.785401460617411`}, {7.091980619863884, 
          12.388490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{9.4, 15.1}, {10.6, 15.5}, {10.6, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUjWkcx+tKmpKlsjVR913ufd+LGMslwhenaLlSEyrqcCkV04JjS0q7
tV3UhKSiLC1kV5giDFdlRBqyHXJTUcNom2s8533Pec/zx3Pe97d9v5+fWBno
4i3S0tIK1Lzfzx+PBX6co/FPe4qdSak5TvypqHtWJIPc9n2ibro5tiuWrmlw
k2Gj4oQqoMgcrTMDxyq6eNR0S//62GkOBI+ZXn+Mx4sOrzallQWi5g5uGbCU
R5x/Re3nKAt4uB0JLmV5NJpCf8wTC9xJ0b17XY/Hru7E1FhLMXa6S32rdXi4
dZcZlG0Xw6fu2pGIYTxi1GcuRlSIwXkPM7K05rHEY7osQYvC5juNVuq1PNQN
Cp+Z4yik21+ety2bx7fC/jo3nSnkLBvRV/spjyG7wzJDfCnczzr2McZAho+n
P3lvXk/h0IPhIW6TZDA2etjlvY5C0+7cFnMXGbLVfpWqVRTkC+SDVCtlmDek
8sAhewp359wtcfaToSUjN3Mfo4mXu9dQV3N/2O3u6v3tYgxuCNaf6yyD50CL
o/2uiWHTGhP5baIM1oVaZ0OjxYj0jZhxTl+G8mTkpC8U4xE3VdVayyNW3roh
ldXUbzw4/F4SD/5np7Up+mKYhDaYqGx42MrDh1TriOF/WWdCZBuHercMn6PD
xLBOd766J4NDrbx7WfxcMVLTqmMtHTj8e6LKtV4Tb3DEV7VEj4OWqXf6qTox
5EODFs16IsUi9c6bXRMpTJ1vO/bLDSnmmHi16sRTKN4Sl1RaKUXv66FGjY0U
dj7B+vKXUmxpu5lZLaHxwWzpi4dGHPamfAp760FDe0JVodiZA+3zqN+rUBrL
ExIeKNM4jC/Jyj2aSCPoi+GO6OccCvRpG/ODNLbelzM0w+PzFEXipjQavqn8
h+PLefhLHQpGx9N4MIXN90nkcWXRr8UXd9AwG75AmVnC47cp2vXHA2nUdLmf
TKzgkdZkb9vhpsmnLn9VUiWPw7//MvncDBp3CvoubSzlIdIOfnV9FA25w/Xy
kDQeJomFX8b3aOr76WXoYz8edo+No7c9p1Bbc7Xrwjge214Y+CtuURidnK87
6wOHPMWbic2XKNTUmXhyhzn8vcyjPbCMwpxUkekkJw4joB1fVEfBssmiRanF
4VZpcomLHo2EDSPbnl6QIq5ecbbdkYYrW+5lFyZFYlx3yLcsGkvEbK/KXUp8
xuDe98dRisBNoqi+XgwWk/vNTLGDQQkjfD/Fbq3jqS+M8P93ZT1BC6SsEF+c
nWOQABazSX7uxab3jGxYVJP8o8zbU4unspCR+s5z6q2RFqxQf3OAk94DbRZF
pD89PfvMZjYymEz6t2Ll/Tv2Nxihv/5Dzl3Uz2OE/qfc7mGWJDDCfGzzTyps
tzMYRea3v+6sa20QI8zX8HZxQJwvI8zftePZpRc+jKAPlaOXu2cAg3VEPw0H
ZV/NIhisIPpat8YwfEQOAxHRX/QAa+XYJwzURJ+9pu+bR41isYvot+xD1sDO
IFbQd77xRus+91hYEf1rvU33dpFKBH/oLpYXMFslGET8I6sSZQddkSCJ+IvN
W3XQ850E04n/LleFNY3tlMCP+PPx68LkNR0SGBH/hlQN3O3/VII44m+sLfPw
PiNBDfF/hVOvQ4QmXgThQ3brc8+vsyUCP5R5kw74GWjyIXwxWuWuDK5nBf5c
arJaveIcK/DJy3i/1bgMVuBXc7Nln/S9rMA3I2fD9Ng9rMA/9YZwZVQaCxXh
o67T507r0yzyCD+NqeKD11UsMghfj+f88Siwl8VWwt8txgttQ6dJwBM+54rQ
jh0SrCb83iAK8N/8UIJdhO8j35R11EikqCL835Q6bXT/EKmwH8z1swZkauYU
QfbHUG11ip6IE/aLjXtB2nwphxayf94uMzjfNYET9lNM9OT6DkbjY7K/tP/3
Gyfst/8AZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.2448166369859, 12.580945885274676`}, {
          14.187480619863884`, 11.737509690068059`}, {13.492886106164317`, 
          11.34059853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{9.4, 6.}, {10.6, 5.6}, {10.6, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUjWkcx+tKmpKlsjVR913ufd+LGMslwhenaLlSEyrqcCkV04JjS0q7
tV3UhKSiLC1kV5giDFdlRBqyHXJTUcNom2s8533Pec/zx3Pe97d9v5+fWBno
4i3S0tIK1Lzfzx+PBX6co/FPe4qdSak5TvypqHtWJIPc9n2ibro5tiuWrmlw
k2Gj4oQqoMgcrTMDxyq6eNR0S//62GkOBI+ZXn+Mx4sOrzallQWi5g5uGbCU
R5x/Re3nKAt4uB0JLmV5NJpCf8wTC9xJ0b17XY/Hru7E1FhLMXa6S32rdXi4
dZcZlG0Xw6fu2pGIYTxi1GcuRlSIwXkPM7K05rHEY7osQYvC5juNVuq1PNQN
Cp+Z4yik21+ety2bx7fC/jo3nSnkLBvRV/spjyG7wzJDfCnczzr2McZAho+n
P3lvXk/h0IPhIW6TZDA2etjlvY5C0+7cFnMXGbLVfpWqVRTkC+SDVCtlmDek
8sAhewp359wtcfaToSUjN3Mfo4mXu9dQV3N/2O3u6v3tYgxuCNaf6yyD50CL
o/2uiWHTGhP5baIM1oVaZ0OjxYj0jZhxTl+G8mTkpC8U4xE3VdVayyNW3roh
ldXUbzw4/F4SD/5np7Up+mKYhDaYqGx42MrDh1TriOF/WWdCZBuHercMn6PD
xLBOd766J4NDrbx7WfxcMVLTqmMtHTj8e6LKtV4Tb3DEV7VEj4OWqXf6qTox
5EODFs16IsUi9c6bXRMpTJ1vO/bLDSnmmHi16sRTKN4Sl1RaKUXv66FGjY0U
dj7B+vKXUmxpu5lZLaHxwWzpi4dGHPamfAp760FDe0JVodiZA+3zqN+rUBrL
ExIeKNM4jC/Jyj2aSCPoi+GO6OccCvRpG/ODNLbelzM0w+PzFEXipjQavqn8
h+PLefhLHQpGx9N4MIXN90nkcWXRr8UXd9AwG75AmVnC47cp2vXHA2nUdLmf
TKzgkdZkb9vhpsmnLn9VUiWPw7//MvncDBp3CvoubSzlIdIOfnV9FA25w/Xy
kDQeJomFX8b3aOr76WXoYz8edo+No7c9p1Bbc7Xrwjge214Y+CtuURidnK87
6wOHPMWbic2XKNTUmXhyhzn8vcyjPbCMwpxUkekkJw4joB1fVEfBssmiRanF
4VZpcomLHo2EDSPbnl6QIq5ecbbdkYYrW+5lFyZFYlx3yLcsGkvEbK/KXUp8
xuDe98dRisBNoqi+XgwWk/vNTLGDQQkjfD/Fbq3jqS+M8P93ZT1BC6SsEF+c
nWOQABazSX7uxab3jGxYVJP8o8zbU4unspCR+s5z6q2RFqxQf3OAk94DbRZF
pD89PfvMZjYymEz6t2Ll/Tv2Nxihv/5Dzl3Uz2OE/qfc7mGWJDDCfGzzTyps
tzMYRea3v+6sa20QI8zX8HZxQJwvI8zftePZpRc+jKAPlaOXu2cAg3VEPw0H
ZV/NIhisIPpat8YwfEQOAxHRX/QAa+XYJwzURJ+9pu+bR41isYvot+xD1sDO
IFbQd77xRus+91hYEf1rvU33dpFKBH/oLpYXMFslGET8I6sSZQddkSCJ+IvN
W3XQ850E04n/LleFNY3tlMCP+PPx68LkNR0SGBH/hlQN3O3/VII44m+sLfPw
PiNBDfF/hVOvQ4QmXgThQ3brc8+vsyUCP5R5kw74GWjyIXwxWuWuDK5nBf5c
arJaveIcK/DJy3i/1bgMVuBXc7Nln/S9rMA3I2fD9Ng9rMA/9YZwZVQaCxXh
o67T507r0yzyCD+NqeKD11UsMghfj+f88Siwl8VWwt8txgttQ6dJwBM+54rQ
jh0SrCb83iAK8N/8UIJdhO8j35R11EikqCL835Q6bXT/EKmwH8z1swZkauYU
QfbHUG11ip6IE/aLjXtB2nwphxayf94uMzjfNYET9lNM9OT6DkbjY7K/tP/3
Gyfst/8AZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}]}, 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.49248734177215, 10.325721518987342`}, 
           3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}]}, 
         PolygonBox[{{6.149316636985899, 11.545054114725325`}, {
          6.397386106164317, 12.785401460617411`}, {7.091980619863884, 
          12.388490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{9.4, 15.1}, {10.6, 15.5}, {10.6, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUjWkcx+tKmpKlsjVR913ufd+LGMslwhenaLlSEyrqcCkV04JjS0q7
tV3UhKSiLC1kV5giDFdlRBqyHXJTUcNom2s8533Pec/zx3Pe97d9v5+fWBno
4i3S0tIK1Lzfzx+PBX6co/FPe4qdSak5TvypqHtWJIPc9n2ibro5tiuWrmlw
k2Gj4oQqoMgcrTMDxyq6eNR0S//62GkOBI+ZXn+Mx4sOrzallQWi5g5uGbCU
R5x/Re3nKAt4uB0JLmV5NJpCf8wTC9xJ0b17XY/Hru7E1FhLMXa6S32rdXi4
dZcZlG0Xw6fu2pGIYTxi1GcuRlSIwXkPM7K05rHEY7osQYvC5juNVuq1PNQN
Cp+Z4yik21+ety2bx7fC/jo3nSnkLBvRV/spjyG7wzJDfCnczzr2McZAho+n
P3lvXk/h0IPhIW6TZDA2etjlvY5C0+7cFnMXGbLVfpWqVRTkC+SDVCtlmDek
8sAhewp359wtcfaToSUjN3Mfo4mXu9dQV3N/2O3u6v3tYgxuCNaf6yyD50CL
o/2uiWHTGhP5baIM1oVaZ0OjxYj0jZhxTl+G8mTkpC8U4xE3VdVayyNW3roh
ldXUbzw4/F4SD/5np7Up+mKYhDaYqGx42MrDh1TriOF/WWdCZBuHercMn6PD
xLBOd766J4NDrbx7WfxcMVLTqmMtHTj8e6LKtV4Tb3DEV7VEj4OWqXf6qTox
5EODFs16IsUi9c6bXRMpTJ1vO/bLDSnmmHi16sRTKN4Sl1RaKUXv66FGjY0U
dj7B+vKXUmxpu5lZLaHxwWzpi4dGHPamfAp760FDe0JVodiZA+3zqN+rUBrL
ExIeKNM4jC/Jyj2aSCPoi+GO6OccCvRpG/ODNLbelzM0w+PzFEXipjQavqn8
h+PLefhLHQpGx9N4MIXN90nkcWXRr8UXd9AwG75AmVnC47cp2vXHA2nUdLmf
TKzgkdZkb9vhpsmnLn9VUiWPw7//MvncDBp3CvoubSzlIdIOfnV9FA25w/Xy
kDQeJomFX8b3aOr76WXoYz8edo+No7c9p1Bbc7Xrwjge214Y+CtuURidnK87
6wOHPMWbic2XKNTUmXhyhzn8vcyjPbCMwpxUkekkJw4joB1fVEfBssmiRanF
4VZpcomLHo2EDSPbnl6QIq5ecbbdkYYrW+5lFyZFYlx3yLcsGkvEbK/KXUp8
xuDe98dRisBNoqi+XgwWk/vNTLGDQQkjfD/Fbq3jqS+M8P93ZT1BC6SsEF+c
nWOQABazSX7uxab3jGxYVJP8o8zbU4unspCR+s5z6q2RFqxQf3OAk94DbRZF
pD89PfvMZjYymEz6t2Ll/Tv2Nxihv/5Dzl3Uz2OE/qfc7mGWJDDCfGzzTyps
tzMYRea3v+6sa20QI8zX8HZxQJwvI8zftePZpRc+jKAPlaOXu2cAg3VEPw0H
ZV/NIhisIPpat8YwfEQOAxHRX/QAa+XYJwzURJ+9pu+bR41isYvot+xD1sDO
IFbQd77xRus+91hYEf1rvU33dpFKBH/oLpYXMFslGET8I6sSZQddkSCJ+IvN
W3XQ850E04n/LleFNY3tlMCP+PPx68LkNR0SGBH/hlQN3O3/VII44m+sLfPw
PiNBDfF/hVOvQ4QmXgThQ3brc8+vsyUCP5R5kw74GWjyIXwxWuWuDK5nBf5c
arJaveIcK/DJy3i/1bgMVuBXc7Nln/S9rMA3I2fD9Ng9rMA/9YZwZVQaCxXh
o67T507r0yzyCD+NqeKD11UsMghfj+f88Siwl8VWwt8txgttQ6dJwBM+54rQ
jh0SrCb83iAK8N/8UIJdhO8j35R11EikqCL835Q6bXT/EKmwH8z1swZkauYU
QfbHUG11ip6IE/aLjXtB2nwphxayf94uMzjfNYET9lNM9OT6DkbjY7K/tP/3
Gyfst/8AZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.44866935483871, 10.29209677419355}, 
           3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}]}, 
         PolygonBox[{{13.2448166369859, 12.580945885274676`}, {
          14.187480619863884`, 11.737509690068059`}, {13.492886106164317`, 
          11.34059853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{1024, 256},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"81bd1e65-b014-469e-a4e9-353136eab7ae"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}]}, 
         PolygonBox[{{9.4, 6.}, {10.6, 5.6}, {10.6, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.49248734177215, 10.325721518987342`}, 
           3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}]}, 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUjWkcx+tKmpKlsjVR913ufd+LGMslwhenaLlSEyrqcCkV04JjS0q7
tV3UhKSiLC1kV5giDFdlRBqyHXJTUcNom2s8533Pec/zx3Pe97d9v5+fWBno
4i3S0tIK1Lzfzx+PBX6co/FPe4qdSak5TvypqHtWJIPc9n2ibro5tiuWrmlw
k2Gj4oQqoMgcrTMDxyq6eNR0S//62GkOBI+ZXn+Mx4sOrzallQWi5g5uGbCU
R5x/Re3nKAt4uB0JLmV5NJpCf8wTC9xJ0b17XY/Hru7E1FhLMXa6S32rdXi4
dZcZlG0Xw6fu2pGIYTxi1GcuRlSIwXkPM7K05rHEY7osQYvC5juNVuq1PNQN
Cp+Z4yik21+ety2bx7fC/jo3nSnkLBvRV/spjyG7wzJDfCnczzr2McZAho+n
P3lvXk/h0IPhIW6TZDA2etjlvY5C0+7cFnMXGbLVfpWqVRTkC+SDVCtlmDek
8sAhewp359wtcfaToSUjN3Mfo4mXu9dQV3N/2O3u6v3tYgxuCNaf6yyD50CL
o/2uiWHTGhP5baIM1oVaZ0OjxYj0jZhxTl+G8mTkpC8U4xE3VdVayyNW3roh
ldXUbzw4/F4SD/5np7Up+mKYhDaYqGx42MrDh1TriOF/WWdCZBuHercMn6PD
xLBOd766J4NDrbx7WfxcMVLTqmMtHTj8e6LKtV4Tb3DEV7VEj4OWqXf6qTox
5EODFs16IsUi9c6bXRMpTJ1vO/bLDSnmmHi16sRTKN4Sl1RaKUXv66FGjY0U
dj7B+vKXUmxpu5lZLaHxwWzpi4dGHPamfAp760FDe0JVodiZA+3zqN+rUBrL
ExIeKNM4jC/Jyj2aSCPoi+GO6OccCvRpG/ODNLbelzM0w+PzFEXipjQavqn8
h+PLefhLHQpGx9N4MIXN90nkcWXRr8UXd9AwG75AmVnC47cp2vXHA2nUdLmf
TKzgkdZkb9vhpsmnLn9VUiWPw7//MvncDBp3CvoubSzlIdIOfnV9FA25w/Xy
kDQeJomFX8b3aOr76WXoYz8edo+No7c9p1Bbc7Xrwjge214Y+CtuURidnK87
6wOHPMWbic2XKNTUmXhyhzn8vcyjPbCMwpxUkekkJw4joB1fVEfBssmiRanF
4VZpcomLHo2EDSPbnl6QIq5ecbbdkYYrW+5lFyZFYlx3yLcsGkvEbK/KXUp8
xuDe98dRisBNoqi+XgwWk/vNTLGDQQkjfD/Fbq3jqS+M8P93ZT1BC6SsEF+c
nWOQABazSX7uxab3jGxYVJP8o8zbU4unspCR+s5z6q2RFqxQf3OAk94DbRZF
pD89PfvMZjYymEz6t2Ll/Tv2Nxihv/5Dzl3Uz2OE/qfc7mGWJDDCfGzzTyps
tzMYRea3v+6sa20QI8zX8HZxQJwvI8zftePZpRc+jKAPlaOXu2cAg3VEPw0H
ZV/NIhisIPpat8YwfEQOAxHRX/QAa+XYJwzURJ+9pu+bR41isYvot+xD1sDO
IFbQd77xRus+91hYEf1rvU33dpFKBH/oLpYXMFslGET8I6sSZQddkSCJ+IvN
W3XQ850E04n/LleFNY3tlMCP+PPx68LkNR0SGBH/hlQN3O3/VII44m+sLfPw
PiNBDfF/hVOvQ4QmXgThQ3brc8+vsyUCP5R5kw74GWjyIXwxWuWuDK5nBf5c
arJaveIcK/DJy3i/1bgMVuBXc7Nln/S9rMA3I2fD9Ng9rMA/9YZwZVQaCxXh
o67T507r0yzyCD+NqeKD11UsMghfj+f88Siwl8VWwt8txgttQ6dJwBM+54rQ
jh0SrCb83iAK8N/8UIJdhO8j35R11EikqCL835Q6bXT/EKmwH8z1swZkauYU
QfbHUG11ip6IE/aLjXtB2nwphxayf94uMzjfNYET9lNM9OT6DkbjY7K/tP/3
Gyfst/8AZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.44866935483871, 10.29209677419355}, 
           3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}]}, 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lwlUjekfx5O0iWrQXd57b3ftbhXFpBS+hkImyRpStNCUNpNISItEaJ+o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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwlVAtUjAkYHZL0EJnWPP5/Zkw18/9/0kM7Q9R0PVYe6aEoUWpRMaclbLJh
sY6Z1Kb1GB2KoVFNW0m78pZXoRLJI1rRw2mitItEE+2sved85557zne+8333
3POJv1+zYOVQFou1yFT/8eBXcPA/O0JRLssvVHOQ8N3cVDtvJ6ilfIfH7hxo
5+jMmnY5odTvktiTxUGorf/1liYntAXPKJtjHIuws1GTJ8kkGN0VmXTNgQMN
vWaEb7oEajFL7rueAzKgYHH2UwlOrRnBvHzJgd6ikWATUugq4mTKRC4coujq
CXOlOLz2si7GmoeknI0vU2OlcObrmqP1PMQI5U2Va6VgGS0S26bxcW7SoINY
KUWWggo6U8tHiFtyT1e4FAfu9FdwZxCof37vcI+PFHLdXR/tUQLLfaOVTwRS
JJ9t9XNtJuCWlLa+xShBRszbth4jAbZbUc5B035XlA91P/cR6Eu7MLf7ggRZ
Vqyl9vUEMlxdRq0+JsEQidnUgt0E7s1OmrXRdN9m1XKOJU1ArU15k7dVAvie
sawr4aNTIWh4ukkCuyB5ilzKh+fidyyvbRI83Fr8+b2Gh83GKXUd+yTwOdS3
uNmKh3t2s6cdLpdgR1SHqzKdi1cNZ+usOyWYnLg3qV/CxaJQfkSysxRFOV5B
DS84mFn0JiQ8WQrzZcdyhtzgoPZLhnJpnRTkrYkKvwYO/twaZ6iRUpgTINet
tuWi9SSbkaVQuK3Z7CMy+e1RbngcWElhWGrE6+x3XFi7JRueD1KItS3Ku5nG
Q8fQYkMcRWPfvE7rHFc+utXxA6opNK6FzficXs/HLkPj6S9eNKrcMgPXKQmM
y3VfGk7T6NkoeGzRSyBh8dgl8ZY0rNJPtrXFkygprhtW3EKZ+ko9qeskxjhm
sc+fplASvHYmf4gAz7ZYWVWkUnjaaq58PU6AzKM9dpNiKLALlhnyxQK0GZZ1
3FJQCE28NifBTIDP4ZrshU4UGidHEedvkrjzyrtrPJvCh8kHZl9MJDH1VuEd
fxsK+p32e7cNJxGvdptVMJpCwmm/7rfpBNrrPSdMEVNwGLnjSuFIAp+WBHR8
MM3//blm1o69fAzfsih012oKW2VGTp+Ej93VXr825VKIVKjOBd/nIerSAvuq
TgqFr4aUHtLyoHNszNSa/Ph44JRs40EeoiN2dir20JCWhrSKzpvy2+UU7/6S
RpeBpv+w4MOjT5UdKmNgw7scJ0rhQ7Xyqo1+E4Pm+YXcK9YEau/KOY7FDB4p
1g3NKiEwz+vFmhW1DLYHq4ytYSQ0WWvrHB8xKKs242sHTLoskZxSw+CnSd8M
u7hPgDijWB5ZwiDg8lG7vLFCWL4rqTj+CwMXeDHztgvh/1rGex3IwGO/a2N2
vRA++sqbgVwG12/X9LcPF0H9NGlhfguNgsH8SEYsgqO6aiZdSuP8qFVH6seJ
YMuerXdT0bBt8/6Sa+qPtP/AnbCKxtVUC4ntAyGmlR0ZWxZGo/cBq0+TJoTg
bqVNTgiNzGrZ3/4eQrzXblIFRdJ4tpSYb1kjgHvkfE7rBho7Uw4zP0QLcKz9
UrfLIRrT9d/27u8n4RGUl3SxlsbldhgTckkcD/QN/c2awV/xz7RPVpjyVT6m
9X4og4g3/f+k+5EYlDKBaScYfKw96tkSTMJvE3lizycG1evMjRW7SMh7bYYX
z3OGi9Zu/qt2Eu6x/u1ijTPuTHQ3fxQrAP25m7WgwRnehhOK6WZCNBw6OJDx
xRkbHD7c/bFECHbVjaZK+/HghYXndy4RwXVvvN5g0gNf/6gIrK8Yj38BqgRB
nw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
          6.061870864831795}], 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwtVAk0lWkYViJTmm4RRRnG/e//ff9/ZUmM0fJMMi1mRCVijq0jS+uUdbJV
tkKWkRTKjRoa1Zhs6YQ0JkKZbHVRKkSLLlqYVHNnmu+c9zznOed93+e87/uc
T89z13qvyQoKCpvk8S9+emJ8QiHGlrqqKVmKkTBcqp2zRIi7AdFDBlvFCI/Z
bn01VgjXjoikkjAxll1we3SvS4jKy6vzfCLE6Nu7aEjVjEGFJNR58jYxsvVZ
mz8TGBzV7zOzXCFGQ5q0tVzKYPE69BxUESMg8PJEmZYIzinL9CNqeFgcOb7f
eY0IZX2aJu4BPELnnPrW2ksEB/2HXg4iHifLhSbzdokQ2nZRMl/KIelsR5K6
rwi3p2/Ra0jj0FZVeyV6kwhuxaeKqjZz8HYtlhhZiiBuOrfgV55DXaECWyvX
S7Axaj+uykFn0EUhbIzBkJ7yseH3FIduRRS9aGcQ3Bcwz0OBw2HOcYmgnEG4
Y/j7OjUONtuLGP9sBn6lA+uIOQe30W0jcXEM9uQM2Kb5cDj4W4Tg8U8Mlmgk
xi49w2F8t1OxRyCD6DHrnyMH5fVs8sSXYQzWN0qCJxnz2GCachspDLoy4p3b
Anm425iL3IsZOFl036kp4VHaO7SXe8LA6sARTjLAY2H3h4w7RARhUldV+zQx
Cu7PSqoPFEHLrr9mYK4YJ1+eSaxuFMHUyb3/o0B+z5izhsoMCxKWmL5slIdi
94rJi0NYKP7osqfhGo/6/V8kzr7O4k7cwGh0JA/t79Tv73zPwmnYLtXflIfg
917DViHBMSlbKnjM4d6i1LJec4L+o/MfZKVwmGhvfuIi50ZpbgUFKzm4P8i2
q2IIhmY3mnZ+pFDXmcZJlQmCxpX0n9ZSXH98QUv/AQu7dbGrbmZQhHwoX0su
sRD4ONhKQyjy1KyvacSysH665qKiH4XGm+25fq4sLjicmFbpK+c7X3besmTh
HbNF720wRYvTzFecHos0z5Wxz9Ip4nMDB1tnslAdlQQp1FBs1/041qLCImrF
XWnhW4qujc/qtGewMDS0jA8x5VBday/MX8DC8/ln4dr+HOIedhf4yvs/f9eJ
/CK5n2jUjUneLO5uUSrre8Ihfef4jh9yWJiXyfpLZvGoKTI5bdXPIlw27pjJ
8UgenXAQmBH84bhRttqQx4jEMe94PIGGzDhZqMPDR38gI/AhgZZ/tVnWWw7S
wkGaYkzhoaF2wqiSg9Flg9eyAArZN8972EC5f+O056UWUKxNH147KuRAZp/P
1KynSKh/Xu7bTLGz596pRS0Uby5oRSmFU/Ruun61pI7CuC+7x86Eosn62LtV
hRSBz3KnZ8oIOsK+//zVfgqnBumU8QqCzaUNi5NtKb5SvvF1RCqBwoxLFQs1
KSK3NbekBREYzHjKnu4h+EWj4+RyP4LXN9cS3YsEO7okinZyfs5qVDo1hsB1
+qQrnvJ8i/xcjyZvguCLLelXk+V6GneLVDYROHnts59bQjC2LyP/lL3cP1MG
db0fEVg1bNCbcCbwSmT3VcyhyDqtfM1iDwEZOVQJG4rywmsD5scIGqtFSrvk
81UdvuERVU+gU6D/l905igjb3WZ6KhRxL7xs/5bvpTFW46i5PcVxk84d6vco
VPynLm+TUIx4KhrtbaUYVBMat72m6B9wa8iuoAi9omivupqDXicVcAkU9KN5
U3UqB5WbQ6q35PpbOwRBLs0cZHkRvZofCCKVc5oMJjhws88r3sknkJl66+qo
8WjMOTBkvJ4gc6V51ix1HpP++0fJ/8jjH+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa
yxAhyhFvLKNJY+vMyBLlVEKGFGImaiKlybNv0fx03r3vnPfu+Zx3/7//b/3+
1ricsjvKJwjiLH7nn8PzP4QKEF8/FGh0OytuuLQSCJHwQH0jCbIRoYMaMyuA
mNTTNswlwcSk9+9brsjQsd0yloT0CA+x4cPlQKSdG90XTsJ4X218LI1s4324
JZKEyQFB69mYZUAom8ylp5HQmBLLz5haCkT+57aCchKWWfflKgQi+0zs2fue
hLJ31/2WKCBLomzUtSjoL1uVKlu6BIjmp6o7XSj4eFWvQNkPueytTHAeBTFQ
3r3cFlnO4rrTAAXhptsdb5khO05qu+jQ8FuhV84qe2TNxmJjTxqYvO2dwf7I
PTPk23QaLKa1LNtuIkvWuzx5QIODOLL9wHvkKB/XsS4atiXdOx2pi/5E1V/T
6qMhpKXneJY/cn+Y69MeGi6IVug8L0MWaRQbNdJwuiQxNVaC/P3qmDM3aXC6
qKJWroLx96hlGAfR8HjO78sqHeQaUfQY0DBarZV8YgOy3MYFkQQNeQ1DohQl
5EnTkPWVFDTbr3Ko7kB7geJ3BwMoeNVjHOcePW/fTPeyAQVvirV49lrIFq82
q0+TUJn1+HZIHvofntLKqyPhWk69+gfV+XxZytWJSUhrr3YNiFgMhEqN/o/R
JBwLHtbJeKMMREeKxmwYCXkv3XjapsiGu+TXXCKBNsrNrbNdhPn/M+JsOglK
OkNHmzYpYT5GfYbvkRBaqP/ETf8bvC9a/v4nEk6VP/s8fUgR++PCRNA6CnwX
P6+ZLlmI5zNuGHhSwHh5BvsZI4efaL11G+NLz7w1OKWA+XNa6zFMQYLCsn37
PyCnGeUM6dPQ1M2Y9sjj+xLJncmTNCxSC+Ol2SFn2Y5HZNFQHHd1wroS2aP8
keIjGhLWPOgzNMH7J9+LS//BfBpvu+tQj2zRnbcb6yfJqTy31BH97e9SsO2m
YXpwqVVDJ3JCf/GmJzScSu2/622O8YkSchbk0lDvsKeTn4xcFpSRfYaGzDlf
ta1lyP2XPQONaOAHWStW3UYukuz1n6LApz/532wfZEfzud47FJxM4gdEf0H7
HpmGO3woeN32TK/gEHJgR+/4dxRU91cqdEWhf2UT5odHSQgXW+3fHYfxQJyN
Wy0JgtHpQtp3Pj/ED1E3SNCWNah23iGP+bFUyv2JlM6tHJ6H82+wfu81G+DG
fVnu/5mFQpvOeCF3PuxIcUnFaQFn32aH6RgVIMPdv3q9TtOBHD7n3xXv2Sh/
gs/5n7nDS/3wZR4X3+zFopFddjwufhEvvrfOnMflZ/df5fSsF4/LX4LHSrOk
Mh6XX6Hyx+LNNJ/L/+rzppEff+Vz9TlY+8gs30CGq9+pVyaqjx/IcPU9cs1T
rshUwNVf0hs+535bwPWHnmZNpca4gOsfn7GB0pLlQq6/dN1E9sqyQq7/miuu
XoipFXD9Gf9pIyPcL+D6N2GPjowwR4br78SAxi3pjXyu/4efKV3Xe8rj5qPz
oZPT1t8Jbn4uvfOedh+ZY9j5clPaYhHr95lh5y9LTPhqTU8x7HxWVLz42SFt
gmHnVynktYX8sTGGne8zhn4zhf4jDDv/N+sVG5w7hxhWH6oKrmTzMyQMqx+N
v/hO2scOMqy+iIgPR5IKPjGs/tTJ2wg0U5Gl+uTha6yra4TvS/Vr25a74hYT
tCfVt5GQvL2F6nifVP/WyoXYh9LDDKuPqqVCg0870T+pfmYH/ScuchplWH39
4namK88R45Hqr4z74lRF7XGG1WfHnbYnEwuRpfqtDksz7XqRpfrePrsiIr8C
War/VjnbrKs2Ikv3Q+jxxOxefbQv3R+rnZPX/9GO/kj3S0HtMY8XGuivdP80
5beMxapifNL9BFkd7noFAwy7vxLcXkdnt/Yx7H6jRipGjdpeM+z+W/dtgd6u
hy8Zdj8qr1OV41k1M+z+1DSMehfsd49h9+vX8U12r2L37/9O1A6/
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lwlUjekfx5O0iWrQXd57b3ftbhXFpBS+hkImyRpStNCUNpNISItEaJ+o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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwlVAtUjAkYHZL0EJnWPP5/Zkw18/9/0kM7Q9R0PVYe6aEoUWpRMaclbLJh
sY6Z1Kb1GB2KoVFNW0m78pZXoRLJI1rRw2mitItEE+2sved85557zne+8333
3POJv1+zYOVQFou1yFT/8eBXcPA/O0JRLssvVHOQ8N3cVDtvJ6ilfIfH7hxo
5+jMmnY5odTvktiTxUGorf/1liYntAXPKJtjHIuws1GTJ8kkGN0VmXTNgQMN
vWaEb7oEajFL7rueAzKgYHH2UwlOrRnBvHzJgd6ikWATUugq4mTKRC4coujq
CXOlOLz2si7GmoeknI0vU2OlcObrmqP1PMQI5U2Va6VgGS0S26bxcW7SoINY
KUWWggo6U8tHiFtyT1e4FAfu9FdwZxCof37vcI+PFHLdXR/tUQLLfaOVTwRS
JJ9t9XNtJuCWlLa+xShBRszbth4jAbZbUc5B035XlA91P/cR6Eu7MLf7ggRZ
Vqyl9vUEMlxdRq0+JsEQidnUgt0E7s1OmrXRdN9m1XKOJU1ArU15k7dVAvie
sawr4aNTIWh4ukkCuyB5ilzKh+fidyyvbRI83Fr8+b2Gh83GKXUd+yTwOdS3
uNmKh3t2s6cdLpdgR1SHqzKdi1cNZ+usOyWYnLg3qV/CxaJQfkSysxRFOV5B
DS84mFn0JiQ8WQrzZcdyhtzgoPZLhnJpnRTkrYkKvwYO/twaZ6iRUpgTINet
tuWi9SSbkaVQuK3Z7CMy+e1RbngcWElhWGrE6+x3XFi7JRueD1KItS3Ku5nG
Q8fQYkMcRWPfvE7rHFc+utXxA6opNK6FzficXs/HLkPj6S9eNKrcMgPXKQmM
y3VfGk7T6NkoeGzRSyBh8dgl8ZY0rNJPtrXFkygprhtW3EKZ+ko9qeskxjhm
sc+fplASvHYmf4gAz7ZYWVWkUnjaaq58PU6AzKM9dpNiKLALlhnyxQK0GZZ1
3FJQCE28NifBTIDP4ZrshU4UGidHEedvkrjzyrtrPJvCh8kHZl9MJDH1VuEd
fxsK+p32e7cNJxGvdptVMJpCwmm/7rfpBNrrPSdMEVNwGLnjSuFIAp+WBHR8
MM3//blm1o69fAzfsih012oKW2VGTp+Ej93VXr825VKIVKjOBd/nIerSAvuq
TgqFr4aUHtLyoHNszNSa/Ph44JRs40EeoiN2dir20JCWhrSKzpvy2+UU7/6S
RpeBpv+w4MOjT5UdKmNgw7scJ0rhQ7Xyqo1+E4Pm+YXcK9YEau/KOY7FDB4p
1g3NKiEwz+vFmhW1DLYHq4ytYSQ0WWvrHB8xKKs242sHTLoskZxSw+CnSd8M
u7hPgDijWB5ZwiDg8lG7vLFCWL4rqTj+CwMXeDHztgvh/1rGex3IwGO/a2N2
vRA++sqbgVwG12/X9LcPF0H9NGlhfguNgsH8SEYsgqO6aiZdSuP8qFVH6seJ
YMuerXdT0bBt8/6Sa+qPtP/AnbCKxtVUC4ntAyGmlR0ZWxZGo/cBq0+TJoTg
bqVNTgiNzGrZ3/4eQrzXblIFRdJ4tpSYb1kjgHvkfE7rBho7Uw4zP0QLcKz9
UrfLIRrT9d/27u8n4RGUl3SxlsbldhgTckkcD/QN/c2awV/xz7RPVpjyVT6m
9X4og4g3/f+k+5EYlDKBaScYfKw96tkSTMJvE3lizycG1evMjRW7SMh7bYYX
z3OGi9Zu/qt2Eu6x/u1ijTPuTHQ3fxQrAP25m7WgwRnehhOK6WZCNBw6OJDx
xRkbHD7c/bFECHbVjaZK+/HghYXndy4RwXVvvN5g0gNf/6gIrK8Yj38BqgRB
nw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
           6.061870864831795}]}, 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox[
             SubscriptBox["u", "g"],
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwtVAk0lWkYViJTmm4RRRnG/e//ff9/ZUmM0fJMMi1mRCVijq0jS+uUdbJV
tkKWkRTKjRoa1Zhs6YQ0JkKZbHVRKkSLLlqYVHNnmu+c9zznOed93+e87/uc
T89z13qvyQoKCpvk8S9+emJ8QiHGlrqqKVmKkTBcqp2zRIi7AdFDBlvFCI/Z
bn01VgjXjoikkjAxll1we3SvS4jKy6vzfCLE6Nu7aEjVjEGFJNR58jYxsvVZ
mz8TGBzV7zOzXCFGQ5q0tVzKYPE69BxUESMg8PJEmZYIzinL9CNqeFgcOb7f
eY0IZX2aJu4BPELnnPrW2ksEB/2HXg4iHifLhSbzdokQ2nZRMl/KIelsR5K6
rwi3p2/Ra0jj0FZVeyV6kwhuxaeKqjZz8HYtlhhZiiBuOrfgV55DXaECWyvX
S7Axaj+uykFn0EUhbIzBkJ7yseH3FIduRRS9aGcQ3Bcwz0OBw2HOcYmgnEG4
Y/j7OjUONtuLGP9sBn6lA+uIOQe30W0jcXEM9uQM2Kb5cDj4W4Tg8U8Mlmgk
xi49w2F8t1OxRyCD6DHrnyMH5fVs8sSXYQzWN0qCJxnz2GCachspDLoy4p3b
Anm425iL3IsZOFl036kp4VHaO7SXe8LA6sARTjLAY2H3h4w7RARhUldV+zQx
Cu7PSqoPFEHLrr9mYK4YJ1+eSaxuFMHUyb3/o0B+z5izhsoMCxKWmL5slIdi
94rJi0NYKP7osqfhGo/6/V8kzr7O4k7cwGh0JA/t79Tv73zPwmnYLtXflIfg
917DViHBMSlbKnjM4d6i1LJec4L+o/MfZKVwmGhvfuIi50ZpbgUFKzm4P8i2
q2IIhmY3mnZ+pFDXmcZJlQmCxpX0n9ZSXH98QUv/AQu7dbGrbmZQhHwoX0su
sRD4ONhKQyjy1KyvacSysH665qKiH4XGm+25fq4sLjicmFbpK+c7X3besmTh
HbNF720wRYvTzFecHos0z5Wxz9Ip4nMDB1tnslAdlQQp1FBs1/041qLCImrF
XWnhW4qujc/qtGewMDS0jA8x5VBday/MX8DC8/ln4dr+HOIedhf4yvs/f9eJ
/CK5n2jUjUneLO5uUSrre8Ihfef4jh9yWJiXyfpLZvGoKTI5bdXPIlw27pjJ
8UgenXAQmBH84bhRttqQx4jEMe94PIGGzDhZqMPDR38gI/AhgZZ/tVnWWw7S
wkGaYkzhoaF2wqiSg9Flg9eyAArZN8972EC5f+O056UWUKxNH147KuRAZp/P
1KynSKh/Xu7bTLGz596pRS0Uby5oRSmFU/Ruun61pI7CuC+7x86Eosn62LtV
hRSBz3KnZ8oIOsK+//zVfgqnBumU8QqCzaUNi5NtKb5SvvF1RCqBwoxLFQs1
KSK3NbekBREYzHjKnu4h+EWj4+RyP4LXN9cS3YsEO7okinZyfs5qVDo1hsB1
+qQrnvJ8i/xcjyZvguCLLelXk+V6GneLVDYROHnts59bQjC2LyP/lL3cP1MG
db0fEVg1bNCbcCbwSmT3VcyhyDqtfM1iDwEZOVQJG4rywmsD5scIGqtFSrvk
81UdvuERVU+gU6D/l905igjb3WZ6KhRxL7xs/5bvpTFW46i5PcVxk84d6vco
VPynLm+TUIx4KhrtbaUYVBMat72m6B9wa8iuoAi9omivupqDXicVcAkU9KN5
U3UqB5WbQ6q35PpbOwRBLs0cZHkRvZofCCKVc5oMJjhws88r3sknkJl66+qo
8WjMOTBkvJ4gc6V51ix1HpP++0fJ/8jjH+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lwlUjekfx5O0iWrQXd57b3ftbhXFpBS+hkImyRpStNCUNpNISItEaJ+o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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwlVAtUjAkYHZL0EJnWPP5/Zkw18/9/0kM7Q9R0PVYe6aEoUWpRMaclbLJh
sY6Z1Kb1GB2KoVFNW0m78pZXoRLJI1rRw2mitItEE+2sved85557zne+8333
3POJv1+zYOVQFou1yFT/8eBXcPA/O0JRLssvVHOQ8N3cVDtvJ6ilfIfH7hxo
5+jMmnY5odTvktiTxUGorf/1liYntAXPKJtjHIuws1GTJ8kkGN0VmXTNgQMN
vWaEb7oEajFL7rueAzKgYHH2UwlOrRnBvHzJgd6ikWATUugq4mTKRC4coujq
CXOlOLz2si7GmoeknI0vU2OlcObrmqP1PMQI5U2Va6VgGS0S26bxcW7SoINY
KUWWggo6U8tHiFtyT1e4FAfu9FdwZxCof37vcI+PFHLdXR/tUQLLfaOVTwRS
JJ9t9XNtJuCWlLa+xShBRszbth4jAbZbUc5B035XlA91P/cR6Eu7MLf7ggRZ
Vqyl9vUEMlxdRq0+JsEQidnUgt0E7s1OmrXRdN9m1XKOJU1ArU15k7dVAvie
sawr4aNTIWh4ukkCuyB5ilzKh+fidyyvbRI83Fr8+b2Gh83GKXUd+yTwOdS3
uNmKh3t2s6cdLpdgR1SHqzKdi1cNZ+usOyWYnLg3qV/CxaJQfkSysxRFOV5B
DS84mFn0JiQ8WQrzZcdyhtzgoPZLhnJpnRTkrYkKvwYO/twaZ6iRUpgTINet
tuWi9SSbkaVQuK3Z7CMy+e1RbngcWElhWGrE6+x3XFi7JRueD1KItS3Ku5nG
Q8fQYkMcRWPfvE7rHFc+utXxA6opNK6FzficXs/HLkPj6S9eNKrcMgPXKQmM
y3VfGk7T6NkoeGzRSyBh8dgl8ZY0rNJPtrXFkygprhtW3EKZ+ko9qeskxjhm
sc+fplASvHYmf4gAz7ZYWVWkUnjaaq58PU6AzKM9dpNiKLALlhnyxQK0GZZ1
3FJQCE28NifBTIDP4ZrshU4UGidHEedvkrjzyrtrPJvCh8kHZl9MJDH1VuEd
fxsK+p32e7cNJxGvdptVMJpCwmm/7rfpBNrrPSdMEVNwGLnjSuFIAp+WBHR8
MM3//blm1o69fAzfsih012oKW2VGTp+Ej93VXr825VKIVKjOBd/nIerSAvuq
TgqFr4aUHtLyoHNszNSa/Ph44JRs40EeoiN2dir20JCWhrSKzpvy2+UU7/6S
RpeBpv+w4MOjT5UdKmNgw7scJ0rhQ7Xyqo1+E4Pm+YXcK9YEau/KOY7FDB4p
1g3NKiEwz+vFmhW1DLYHq4ytYSQ0WWvrHB8xKKs242sHTLoskZxSw+CnSd8M
u7hPgDijWB5ZwiDg8lG7vLFCWL4rqTj+CwMXeDHztgvh/1rGex3IwGO/a2N2
vRA++sqbgVwG12/X9LcPF0H9NGlhfguNgsH8SEYsgqO6aiZdSuP8qFVH6seJ
YMuerXdT0bBt8/6Sa+qPtP/AnbCKxtVUC4ntAyGmlR0ZWxZGo/cBq0+TJoTg
bqVNTgiNzGrZ3/4eQrzXblIFRdJ4tpSYb1kjgHvkfE7rBho7Uw4zP0QLcKz9
UrfLIRrT9d/27u8n4RGUl3SxlsbldhgTckkcD/QN/c2awV/xz7RPVpjyVT6m
9X4og4g3/f+k+5EYlDKBaScYfKw96tkSTMJvE3lizycG1evMjRW7SMh7bYYX
z3OGi9Zu/qt2Eu6x/u1ijTPuTHQ3fxQrAP25m7WgwRnehhOK6WZCNBw6OJDx
xRkbHD7c/bFECHbVjaZK+/HghYXndy4RwXVvvN5g0gNf/6gIrK8Yj38BqgRB
nw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw9lXlUjWkcx1ssnUJpMcNQ3Xe5t3Hf9xYqMpYvo0yULIWijMZN0mY5JS1I
0gxajpSiMaVlsqRuYYpxJW2WmYqUMpYhW7eQkqSaO8dz3uec9zx/POd5f8/v
9/t+Pz+Rd9ByuZaGhkaQ+vt//7LM8WWX4kN3sqPxBTOsmqqQ0EuksHV4lTQi
3QzRiuxkKk+KEOf8usAiMxiUJzYotDk0DEjudfabQRl/5zqzhsPjHq933nbm
CL/cafAum0OcX+Xd9zHmyM1bF+/YwuHJBOhy981hu7nPek4vh18Gko7sl4kQ
mtucyvdzWD2g1FNGiZAmmbcu8iWHWNW50uhKEZrTX3bUV3BY6fHd5EQNCnE2
plVGhzl0/OPsM8eSgs/5BX/sXcuhr3DUsIplFNacfP5pkOVgcmBXRrgvhale
a8aGdUvRWdAl37GNgrfVi5i8m1IYGdZ/lm+lMG67u8Hjs1JkqTZV1W2gcKOo
9o3lcSkWmlQd/XURBes/rZ0KUqR4cyw3I55Rx3Pf2tWnPj+x+ubGlG4R3lDx
PZcLpPDUN88aeUWEMv2wiOG3pJhVqFESuU+EyNTIa4t6pLh6GDnpS0WQNlVb
6ks57Ld9u/0Iq85f1blrWgCHb79x8U/WFUEVTbVblnGwt91t0jBMhJQF/bcj
xvBoWX3MJ+srEa7LC+Zv28Cj0XZgbcL3Ivj78jvqS3h8zK91bVXHexM50uh+
L4+h8fL0s80i3HiVcOqqWAZX1c8Vn6dRqL5Y2qAzW4Z5xl5vhyVQWBIbGuBo
J4NG2zjDJ08ohIqVB+dOkiHsXUVGg5iGydNsM1kHj0PJXbuee9AYum3r8rCA
B+3TOPJpJI3fgoKsMnx5WBVn5mYl0UjU6Yraac7jjC5tb5ZGI3ZKbeuDVg7v
pzsnhabSOOp3z3jVCQ5+ksWnpQk0ptS0uKUFcrjktkJRuofGsxdFGd5OHAKm
a7b+HkSD185dETiTQ+rrRQ49q2mMk7gdC7DjcOL4FJvzs2nYun7KNnXkoKW5
5Wm5KY0bJXPmxvhyME4q7LUaVOf3YVK0RQoHxyajfRGPKHDcfO2FdRwiHuv5
OVdTaPR367tqzCPPuW1aRxkFXtKe1fQjj0drPbqDlBSu+A203Szk8TU0E4qa
KdSbPDLIGOJRfeFw8XIdGsEH/h3DLpQhrtW5pNuJxpmWuZkXdsuQGDcQ/imT
Rv7DFg3LXBnxGQPraepVLENQqFbMcC8Gp8h5KKNYrFfMCPdnOPo7ne1lhP+/
VA4GL5GwaCDxRSdz9BLBQkne566YcMvQnoWMvD/GrPuIYgaLeyS/ixaqnXvN
WSF/VaCLzt+aLFxIfQYH4yfOecLgJqnf+p/+urHoGiPUd5PJ+VLdPAYmpP7J
NYPMqkRG6I/9qTPODlEMnpL+pTSXuN4NZoT+jq5RBMb5MkL/XXselD32YQR9
1Dl5uXsGMogn+nmQNvnjxGgGJ4i+tm4evXt8DoNBor/YMbO8+fsMjIk+hya8
6jA1ZRFC9HulPVO/P5gV9J1vFDJL+xaLGqL/obZ0+XKJWPDHiJW2p5mdYrwl
/plcq3Uy+LIYAcRfbN6GNM+XYlQS/5XV7nrN94uRSvzZ9Kzw8OYeMTqJf3fW
6h/waxEjjPgb/koP+TkxeOL/SpehxdHqeFGEDyffPvL8OE+MS4Qf6/Osj27S
U7+H8MVwg7v3llZW4E/Za7uN68+zsCF88jJKsbM8xgr86uiQaacfYgW+GS4b
nb7/ICvwr337bu+YVBZWhI8jXN73zypg4U74aUgp0srrWMgJX/NzrjcGDbGI
JfwNM1rqEDlTjCbC51wtdGOPWOD3dq1Avx31YoQQvk9sU/bcEUswnfA/5MhM
6ahwiTAfzHQzx2RUSRBJ5sc4TVWyjpYFysl8sXc/nfqDxAJjyfx5vlbv4uep
FthL5lPsPpvWHsYC7mR+ffGbBTTJfPsPYZXwjA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUjWkcx+tKmpKlsjVR913ufd+LGMslwhenaLlSEyrqcCkV04JjS0q7
tV3UhKSiLC1kV5giDFdlRBqyHXJTUcNom2s8533Pec/zx3Pe97d9v5+fWBno
4i3S0tIK1Lzfzx+PBX6co/FPe4qdSak5TvypqHtWJIPc9n2ibro5tiuWrmlw
k2Gj4oQqoMgcrTMDxyq6eNR0S//62GkOBI+ZXn+Mx4sOrzallQWi5g5uGbCU
R5x/Re3nKAt4uB0JLmV5NJpCf8wTC9xJ0b17XY/Hru7E1FhLMXa6S32rdXi4
dZcZlG0Xw6fu2pGIYTxi1GcuRlSIwXkPM7K05rHEY7osQYvC5juNVuq1PNQN
Cp+Z4yik21+ety2bx7fC/jo3nSnkLBvRV/spjyG7wzJDfCnczzr2McZAho+n
P3lvXk/h0IPhIW6TZDA2etjlvY5C0+7cFnMXGbLVfpWqVRTkC+SDVCtlmDek
8sAhewp359wtcfaToSUjN3Mfo4mXu9dQV3N/2O3u6v3tYgxuCNaf6yyD50CL
o/2uiWHTGhP5baIM1oVaZ0OjxYj0jZhxTl+G8mTkpC8U4xE3VdVayyNW3roh
ldXUbzw4/F4SD/5np7Up+mKYhDaYqGx42MrDh1TriOF/WWdCZBuHercMn6PD
xLBOd766J4NDrbx7WfxcMVLTqmMtHTj8e6LKtV4Tb3DEV7VEj4OWqXf6qTox
5EODFs16IsUi9c6bXRMpTJ1vO/bLDSnmmHi16sRTKN4Sl1RaKUXv66FGjY0U
dj7B+vKXUmxpu5lZLaHxwWzpi4dGHPamfAp760FDe0JVodiZA+3zqN+rUBrL
ExIeKNM4jC/Jyj2aSCPoi+GO6OccCvRpG/ODNLbelzM0w+PzFEXipjQavqn8
h+PLefhLHQpGx9N4MIXN90nkcWXRr8UXd9AwG75AmVnC47cp2vXHA2nUdLmf
TKzgkdZkb9vhpsmnLn9VUiWPw7//MvncDBp3CvoubSzlIdIOfnV9FA25w/Xy
kDQeJomFX8b3aOr76WXoYz8edo+No7c9p1Bbc7Xrwjge214Y+CtuURidnK87
6wOHPMWbic2XKNTUmXhyhzn8vcyjPbCMwpxUkekkJw4joB1fVEfBssmiRanF
4VZpcomLHo2EDSPbnl6QIq5ecbbdkYYrW+5lFyZFYlx3yLcsGkvEbK/KXUp8
xuDe98dRisBNoqi+XgwWk/vNTLGDQQkjfD/Fbq3jqS+M8P93ZT1BC6SsEF+c
nWOQABazSX7uxab3jGxYVJP8o8zbU4unspCR+s5z6q2RFqxQf3OAk94DbRZF
pD89PfvMZjYymEz6t2Ll/Tv2Nxihv/5Dzl3Uz2OE/qfc7mGWJDDCfGzzTyps
tzMYRea3v+6sa20QI8zX8HZxQJwvI8zftePZpRc+jKAPlaOXu2cAg3VEPw0H
ZV/NIhisIPpat8YwfEQOAxHRX/QAa+XYJwzURJ+9pu+bR41isYvot+xD1sDO
IFbQd77xRus+91hYEf1rvU33dpFKBH/oLpYXMFslGET8I6sSZQddkSCJ+IvN
W3XQ850E04n/LleFNY3tlMCP+PPx68LkNR0SGBH/hlQN3O3/VII44m+sLfPw
PiNBDfF/hVOvQ4QmXgThQ3brc8+vsyUCP5R5kw74GWjyIXwxWuWuDK5nBf5c
arJaveIcK/DJy3i/1bgMVuBXc7Nln/S9rMA3I2fD9Ng9rMA/9YZwZVQaCxXh
o67T507r0yzyCD+NqeKD11UsMghfj+f88Siwl8VWwt8txgttQ6dJwBM+54rQ
jh0SrCb83iAK8N/8UIJdhO8j35R11EikqCL835Q6bXT/EKmwH8z1swZkauYU
QfbHUG11ip6IE/aLjXtB2nwphxayf94uMzjfNYET9lNM9OT6DkbjY7K/tP/3
Gyfst/8AZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwtVAk0lWkYViJTmm4RRRnG/e//ff9/ZUmM0fJMMi1mRCVijq0jS+uUdbJV
tkKWkRTKjRoa1Zhs6YQ0JkKZbHVRKkSLLlqYVHNnmu+c9zznOed93+e87/uc
T89z13qvyQoKCpvk8S9+emJ8QiHGlrqqKVmKkTBcqp2zRIi7AdFDBlvFCI/Z
bn01VgjXjoikkjAxll1we3SvS4jKy6vzfCLE6Nu7aEjVjEGFJNR58jYxsvVZ
mz8TGBzV7zOzXCFGQ5q0tVzKYPE69BxUESMg8PJEmZYIzinL9CNqeFgcOb7f
eY0IZX2aJu4BPELnnPrW2ksEB/2HXg4iHifLhSbzdokQ2nZRMl/KIelsR5K6
rwi3p2/Ra0jj0FZVeyV6kwhuxaeKqjZz8HYtlhhZiiBuOrfgV55DXaECWyvX
S7Axaj+uykFn0EUhbIzBkJ7yseH3FIduRRS9aGcQ3Bcwz0OBw2HOcYmgnEG4
Y/j7OjUONtuLGP9sBn6lA+uIOQe30W0jcXEM9uQM2Kb5cDj4W4Tg8U8Mlmgk
xi49w2F8t1OxRyCD6DHrnyMH5fVs8sSXYQzWN0qCJxnz2GCachspDLoy4p3b
Anm425iL3IsZOFl036kp4VHaO7SXe8LA6sARTjLAY2H3h4w7RARhUldV+zQx
Cu7PSqoPFEHLrr9mYK4YJ1+eSaxuFMHUyb3/o0B+z5izhsoMCxKWmL5slIdi
94rJi0NYKP7osqfhGo/6/V8kzr7O4k7cwGh0JA/t79Tv73zPwmnYLtXflIfg
917DViHBMSlbKnjM4d6i1LJec4L+o/MfZKVwmGhvfuIi50ZpbgUFKzm4P8i2
q2IIhmY3mnZ+pFDXmcZJlQmCxpX0n9ZSXH98QUv/AQu7dbGrbmZQhHwoX0su
sRD4ONhKQyjy1KyvacSysH665qKiH4XGm+25fq4sLjicmFbpK+c7X3besmTh
HbNF720wRYvTzFecHos0z5Wxz9Ip4nMDB1tnslAdlQQp1FBs1/041qLCImrF
XWnhW4qujc/qtGewMDS0jA8x5VBday/MX8DC8/ln4dr+HOIedhf4yvs/f9eJ
/CK5n2jUjUneLO5uUSrre8Ihfef4jh9yWJiXyfpLZvGoKTI5bdXPIlw27pjJ
8UgenXAQmBH84bhRttqQx4jEMe94PIGGzDhZqMPDR38gI/AhgZZ/tVnWWw7S
wkGaYkzhoaF2wqiSg9Flg9eyAArZN8972EC5f+O056UWUKxNH147KuRAZp/P
1KynSKh/Xu7bTLGz596pRS0Uby5oRSmFU/Ruun61pI7CuC+7x86Eosn62LtV
hRSBz3KnZ8oIOsK+//zVfgqnBumU8QqCzaUNi5NtKb5SvvF1RCqBwoxLFQs1
KSK3NbekBREYzHjKnu4h+EWj4+RyP4LXN9cS3YsEO7okinZyfs5qVDo1hsB1
+qQrnvJ8i/xcjyZvguCLLelXk+V6GneLVDYROHnts59bQjC2LyP/lL3cP1MG
db0fEVg1bNCbcCbwSmT3VcyhyDqtfM1iDwEZOVQJG4rywmsD5scIGqtFSrvk
81UdvuERVU+gU6D/l905igjb3WZ6KhRxL7xs/5bvpTFW46i5PcVxk84d6vco
VPynLm+TUIx4KhrtbaUYVBMat72m6B9wa8iuoAi9omivupqDXicVcAkU9KN5
U3UqB5WbQ6q35PpbOwRBLs0cZHkRvZofCCKVc5oMJjhws88r3sknkJl66+qo
8WjMOTBkvJ4gc6V51ix1HpP++0fJ/8jjH+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{1024, 256},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"028cf631-745e-48e4-9b1c-6f6addef0880"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw1lAtMU2cUxz/K7FpBDGzixhiIt5cN2ECBOVwY92TqQLKISHkUh6s8FEnk
0aBssjBAUWOQEIQqNAE2VmVQHAgDZoCxiLTEwQAJhPEIBNcwHo5Huz5ksFN3
701ubn757ved/znfOX+3+LQTSTxCSDi+lu+32i18dgJ5+YggKsG4TW60AwLS
MdJLgUsCryLl8Q4gxsu6KQUFJMsdyi7YAqnuuJ98hYI/9hdGveFkg1xa7ptH
wRle+WBnjxBIsrJWVkLBNwP9pdqrAiCNd/Ot2igQiDPmpOmvYrymT84v4fo1
YbOkiA9kxj+S8hFB/tVe1+yFbUBqE2saLongzBTvleAbyBov/WafCJ5vFPS2
pyIbU8/37aYBvo5T+pcidyuix0/RMOgeXvp4DVm66ZdaQcOj72IKlDl4/rtd
doW9NLh82W/ie2D82pomZoYGdd2w1GEWOdfgNvQnDV9FfCDml6He6ifbZ0dp
aNg0yM76WfIpcU5roSGQHiryUiHnWus1uTR03cnb/9sqcnp9czxDQ+LC+F5v
M7IgaUqhE0FlhMOFY78gx6zkZSpFEOiXl/8DY+Evvv8wWgSmrXd04hyMl76n
as9OEdiYFLZP8i166kqshikwHjC0psSgfoFkcqWGAjm5NteyA/M7/o+T9XUK
SiaW/cXN1kBWmtMccyk4VPWWYiuWB+T6wcsPCikY4DsbQh2tgMx3ybZUFNgU
d/joFrYYUqyCkWkK3CvT0kZsNxkiFQ9NuIjg5mp00NF7GwwhAnN/sggO3BpX
iNUvGFIrHGpvE4HO+2KqMAM5piIqkk+DdindfKQKeVDSfzqMhha98G+bw7j/
+PttL27ScOWe7M30o/8ypDFBtt5JgzLghMr+FsbrDpx5bZKG2SZL/6GeeV2o
REtDZceoR1YrAW7du+DT9eCTqJ/d7zh9SWCeQmbPz4lX8+L2Yb5s/LMVPSHZ
wcisviPzDg8inZFZ/Z4zT6UnVbifzW9KGKIpM2E8Nv/FYrf5gu3IbH3oKLV9
ylPUz9bvI1rTR0IxX7a+HWZKHl1uZLj6tzauBsif6RnuflYP2Zd4hq0z3P3V
Zai158wrDHe/lepTPir+c4a7/2G5WS+xWmS4/gjZ1erVy/uL4fpn38PbmcG7
5xmuvzTEdPD3AGS2/4p9H/aEh+H/bH/anXP1j/fF89j+nd7l+aO2fpnh+jvi
89igiY8tev7v/7u/JtquNawy3HwEuhzTt/BQPzs/kBg3lumkY7j5iv/58E/y
MWR2/vjt67KivZg/O5+vG0yGjEVcZ+e3I0rWLfRCZuf7kXip/LO5NYab/0Hh
2weDXDE+6w89HhpV0jPUy/rHe7GKTsEy5sv6ixMZUFbenmM4/9kY7duMjJhk
OH8qvL/oUz8yxHD+dUeSVV11sZvh/O2l7Z3O7uT87z/tmyTf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {2., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw91H1ME3cYB/B2dhtvS4skDhtmy93JcMy2dwdFMJsPZWKJIOVFrcjkpUCY
lE3n2Ox8aZMFtqEgiK7qCiumgQoaOoowDS91dkx5ETWYoSJ1sgaJojjE4SRl
v+6P3yV3l08ud/d7+T5PaN5naQWvcTicVHR67+8vQReODDj/HxQcn4V102Jk
x0/hizEUmOy9Z9M2IPvs9yfyKRDTr7Ym70bOiU817qPAqZPMdZm8Li4cOkiB
3fV4fdHvyCcyt1aWUCBLKFxNPkVWbTvgUVKgv1UzMRtIo/+ldB8NokAwXH81
UoIsHmgeu06CVPqmyaZAVv+YlVZGQrpFL+rchLxmxI8rJyEPpJPhacg+NUfl
DwnYq8oo1iUjQ741rIGAsLulyU1xyGbuYE0BAU2PMlIiZMijcc/2xBCwoOoT
u4Te72dtcojQ82a3/d4SZIPPuERIQM1mXVT2tHc+kXMrVhHwHqchsPa2dz4l
E9UbCVDfXVn1dT+yYcEvWk/Aw8FhXd8l5OqMpDoHAfZfLWsvOpDnTxH5/iQc
Pv8xvewKspV/8FAmCSdutw77jXpt3n7FSgKXsy83asb7vivHNUPCuEFb38j3
jmdziWc1BaHLQ8/8HYk830jysyiYFh3RJO5Atvm6F76ioPKjPN3x75EFSdVT
egrePmwKMLcj7+3bn7yHgjB9SIP8HnJwXCUnnYJFOa9bxWWAsyu9NyKUgnfe
8L3AiJDNLRLqTxImDULtoShkzvzrjJGEwUJFR0U8svqFZIOSBEFd8CdPlcjW
gjPNLwmgn6nN/gnIskam3kaAJYcf17sW2XZTyfucgG9vFXmKIpBVpsoABQGl
Y7Hua8uQ4bLoMUnAA543d8jB/ucblxOgDf9NSE/R+Hmm1Mg1jtD4/Q8sMz3g
pPH3bUFN2c8v0Pj/du3kD4JOGo/vn9PdiaVdNB7/v9+4a7/op/H8nJ4XCUP3
aTz/B0OvFK0eGq9PXcXEjqsEg9fv7AHNbPZGBq9vhqOufOeXDF7/53/tMnU0
MHh/Lj0a3/LWAIP3z/1dbe62GQbv72Xfsvp+Pov3PzFCJZt7l8X52JJy+tpU
NIvzI1Fsd65fx+J8vYyWlcd8yOL8FUvu7C6LYnE+O3nZT7RhLM5vamt5v3kp
i/MdmylMIhYYnH+3PcYldjO4PkJWtNhGhhlcP12rKtrUPQyur53tLcfK2xhc
f3rn9eA/zjG4PqtyDPeVPzO4fo/dmdekdDO4vttjc+UDNxhc/xrppyEBTxjc
H9p6Tt4cE7C4f0hWBl00rmFxf1k8csMvXsPi/mMZ5VnbqljcnxJSIf3cLyzu
X0mBvY6lLhb3tw6uN3+RuP/9B3PT46g=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {18., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lgs4VHkfxxFdVomZMduMuZxzZsS2CmWLkO8aPZW0WUnZd5Xcy6WJCAmV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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {7., 6.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lgs4VfkaxjEZiVz23nbtXft+W9sklCmG8oamFJF0m6HkXuQyDUnlGrmF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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {7., 13.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lglYTXkfx9MwSTJUFIOWe89290aaSejbRqVkCa+lhUhoU1OSEWW0kCLN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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13., 13.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lgs4lekWx1UaSpoRIbZ9v1+ZUEj+dkyS7tJRJ0TJFBESptwmlJOIJpRI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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {13., 6.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {PointSize[0.04], PointBox[{4., 10.}], PointBox[{16., 10.}], 
          PointBox[{10., 10.}]}},
        "\"ac/bd/cecedede.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cecedede.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lQk0VXkcx+973hMy0o6cyL1X2xgjKYnur5TlVLbMITWdZylERSdLspYa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlQs0VHkcxye1mpDU2kI66d67UYnuvR4ptl8be5R2dCShjUx59Fghz/KY
VY1XERZTwlCeqekhiSLkkazkUNoomrTRSRvr0cvs/+7p/PeeM+eez5n7///+
/9/j+10iPOjgqcTj8cLQj3uLpxToWQG8/x4K/DQefBiyNASe9GOpKUtBeA3w
/aIR89ueNLlS4OFxcu7yNsR39O+WB1LA1NjJdi9aCTyfY6rXoig4ppa9es2v
iC+nnjM6QsGM+Ij59ZWI/66btsebAm3Tykh6uhHwnKcv22pDQVC32sWPGxCf
4leWzaeAPME0jB9GrBEik/eSkEAGlIUXIF7FvKrOIiHO5K/ikAbEtgs/H3Uh
ofI5oRH0GPHkDc98TRLWub3YWtKDuGjmk6wOApYbtKwc6ULcxwrq0wnoM3yR
UnsXsd6MnoV7COiJ9n2qeYGL9yjLzIoAR5mVplMC4tCksyoUAbvLpY1WPhyb
evVqEwAZSS0ya8RaorPMYgKqHwQOppGIpX2CBpaApqXmJpUzEbf3ByU4EeBw
e3QkbxTdX29AWH+cgLM8G17AIGLICVapIUBZOmx6bwjxZOfkEQUBhjox9tcn
EfNvRT/aQELGtgBH6bdov1g3rYJYEpKTPCw2r+X2v9nu10KCeqGvossXccWS
+/JvKMg11l1WW4pYtM9wypyCaxfPvFcZ5fJVPmHuRoGJpp7Aep0x8F6va80L
pqC1VnnvlUTEBvv6lEQUGKb+rDjwDHHz7fFnYRRUOdu9afxuFcq/baR4DwVu
f65nCywQh6omzV5PgUb8E69UF8Si4PEf5lJwtchTKgpEfCecf/wxCR0RA4XS
OG690KMlnQRJR8AWfwn3fYqhowMJYrUTKnVSxNL87ozZJFyKjHAqz0Ps07BD
vRXlZ4Zkoj4bscYcu5nJKN+67YrSNMS7Ls2KdCdgk9HsacGxiCU2FqMWBLRV
6cudQxHz57ttJgjY393Nv+6FuELPpQrVT7g/9tQXR8Ra1NglPQJ40VbpBdaI
/RYI/jAjYN7bOp955tx5Du6YdEXxt904H7USse1x4S8JqD53ruh+MODW+6XH
NBBQoxHsZrsc8ZY5ZXHKJIwITx59QyMuqpimY0dCysXFD9WBO9+uptokEqj8
hrB4Ln6svs6shyS8FhZlv/Tl9udXnFOloH2FU/D2RC5/AbJMSwqicnmbnl7h
zqMoCfGgYK27djPbzeWn/L1rKPV1bmm0viZiEaqfPPOVeas+jf8XuSmuUwIa
r1/VWRxX5E/j/c0k2z0WJtM4fo/rGnHQBRqfz9ehz+h9DY3PbygJCNdso/H9
4F1c7o0uGt+/c51ArvyYxvlZUGC7Q9RB4/wNz7PKeNtM4/wqIur2ulTROP+3
kkIOKnHxv9YnTV9/YtNpGtePse7WLYyhcX07W0em4kJoXP8f5ca8rfto3B8f
P3nzLT1o3D8Ov0UXb9xJ4/46PHpozMqdxv0nNjgpS/SmcX8aRes4uwfTuH8F
28+4RyXQuL/V/ZeePlBA4/7P/b661aWRxvNhXVimaTFE4/mJoV1E9zQYPF/a
OeF2hasZPH+vxt5179zF4Pm0Ps/EHBYzeH6NX/vvzylm8HyHltry0poZPP/b
WHu5ywsG64NJV2OX8TiD9WMwwNI5fzqL9eWLjO+ZqcJi/bka1av4SZXF+hSo
KxYbKbP/69eBlwPEZwbrm57ERtV0mMH6F2FcoVPUy2B9bDsv0+2/z2D9dDLo
H3OsZLC+Xr5pmxJUwmD9TRpMNMvJYrA+D73RGVROY7B+T91Xf1SSzGB9J04N
h9j8zmD9r/JUW2HNrf/qD86Djfm1pQz2j+GbXlnH6hjsLw2pYcVKzxjsP4cG
8sB7isH+NLWmNjCbYLF/Pf3nsly4kcX+5qXnaiDwZ7H/2dtbTAxJWOyP7pnP
PzVVs9g/m0O0jsb3s9hfb/03vybYf/8Fn0TnVw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lwk0VXsbxiWZEmlwhr3PccbOREVuJeo+3aJBLholIUUumbpSSsmQaDB3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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlgs0lekax79ILJUkJgw7vu/b394fiTlHhcRTKZJE7HIpl8FxKeMysxHF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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lwk8VOv/x9FESqJthhmMMctZRotUtvJxC6UrpFuqGy20KSFSEaKFuiWV
mxZLklRXaVNXJZKtIsmS1osWIRIhlN/8/53Oeb3mdV7P68wzc57n+X4/n/fH
cMXGeV4qSkpK/YrP/91/Xjz8vIvhom1zKTKFi7KsyeblVmJcP9A7yWgpFwWB
M1qiI8WwbX43a70pF4e87p/3fiKG21+xeb/TXLwJy+R2iyToVd3cd/s3LtJs
v1+eHiBBvapDQOJWLq76rfnXNk8CTpXYvOYRF4vDdTpWqkoR+4mySZvKgxcZ
PTERUnyfQrYJr/GQuMrv4/sNUnS5H119z1IHJ8S6o6z3S7E49puks0gHe7Y3
XrieKMW2EQZkyDxdWFoEl8w+LcXthT9khVW6qN0aT944KcV6w/JINUc+zvsU
DpuqmL/tc47E7hofV5W0hdZBUswxmk84DRHA/OS3QfZLpUjxzws6byfAV1NJ
1nEbKa5FWY2L2yDANl5ozzSpFFMWLVBSCxHgkNOk1joNKSrW9e7L8xOgauXt
oOYuCZzreFs8nQSw8Xyns/udBPqHs9+GjRVg65F6zp1aCcpPekcmlfBROn15
3KFKCRYev5HvsJ6PDYYVFZo1EgzXMvHrUeEjzWmuwLpegrJjZR87D+kisEw0
QdwtgYmd+m5zkS4agz3CYsZKQYVlXDS5oYMkV+pMp2L/Hr0f/NjPTQcj1hPj
p25WPH89VeqgoYNBHjuVw65LQQcYdy15xsNjk9guve9S8Nrju7l5PEyp2Bkd
4yDDD+1zS+eU8ODTOn3l0eMyrNqnFFLczsNcj9eqoR9lePnnHZ61uQ6M8n3v
ek4iIM9Ifeh8UgdmC9rLUwMIvLYQXqwfo4uBwZen0ecJVDmm9Scn6cI0nOTk
PyFwW2VHVaIJH4ODl6+f0UTgaVTpmO4iPsyaja8ldBBIiD5YNX+RAE1j/UMf
thLQ5qv7udQJcC9onX3qKwJKdua9yUv0IC/ZVplyj8A/E1WnaBfoIfxUwpDU
ZAKLv3Tz1/D14fw8zvnsNgJRi5atmbRUH5Komy//diWQ+jzl6vFofQjemlTy
xxGI447xsEnWh7/DrY/hGgQqkvo41qf0oUa4E6mfZfBc3v7SeL8+LmoFje9+
IYPQVSl8lpc+OPHjbfY9Vjw/v7HpL1ofPv49Z8SPZEhOm/Gxtl4Po+OGbXCq
kOGmZcCD7wf04JfVPGJjvQzq4Rz1TFM9FF/IXp7fL0O/T+Ux/1oBIOHt9zAk
4Lte7d6iSAFOepUsGuVMIBfnRt4yE6CxYnalQxSB1twRyoUDfIRed33ZXExg
/o/pfsNe8zHPpnOypRaJk2e1bnyv4WOMfOfDiiUkTv/3zjPoMx+pdsp7M9NJ
rOONHrKEEEBX+0rVsg4SiVmFCe6hAjj/YVBuY0Yht3zwbu02AZKfaNRVb6LQ
ZZlRLwrUg09ERbbBaQpKy35fUK+uj5aZNy+/zacwMr1H8PGMPrbzQ8xaKinM
ChrbX25jANXFBw1HVlOwGztU82W1Ae64HNtsXUxhb+ko5+zxQvTqINw+g4JP
bGNjtrcQE9e3BV7ZQ2GXk3e5IFEIi+Ks/WGLKQwR7JxmUaj4Pj1q6AeCgv0N
/zXdDULoZh1YLuoi8frtkbj4biFiOa9eTCsgMeLCC/cTyoY499S1oTOeRN3O
UvUTKoZYMGGj0bFNJKhVsZjZJ4RTlkTEWUjC9EbpAbcWIWZ/Syk8NJNEirKq
R061ENa/+V8hp5FwCMORo7eEqJtTOBM2ivGDJecXnhSi8ZB3VasziWr72NiK
bUI0iYvy+7xJuNkUtE5fJETiO8FAfSyJzONduwgLIUw4szSr8kgM/dRc6yIU
ItX49+kZvSSCIjea7dYUYkv30NY6CwrVPeJgDzUhwg+EqgSGUyAj1Ks4w4Uw
76d8WhT7p2+qNrxJMf+uWvrRxdo03u4bahw/Q4jWUY97gxfQ2KDiax8dIETZ
jtGfmo7QsLauuW9wRYhbKoHtniU0DN5Pccj5JsS/855947bT0Crs6BuwN0Rr
jeWbJnU5Ehr+yB96zBArtPzdro2Uw/FlSF1boyG0/It6FgyTo3jOk1EapiK8
yslamdNJw9lr+j23IBHir4ZY5ZbT2P58pfrpTBHokC97G0/RGJux9XPKaxEM
kqz6Lb1pRT8etOxQMsKDybNFveNpTKilE9u4RvBc8tV0dQeFzJ3uyRFiI8xd
uIV36iaFp5dqvn6SGWHGF4+WsAgKv/29I/CokRG+y1eKw10pdLyamF3PM4Jm
0Pfwq8YUilaMtRKoGyHUb35t1kgKX11a2jd/FUHLh192YRAFU05Mpc4bEXKj
qpdPUabgqbk1ZmqRCBWZ4w+HDlOMrx3MJy6JkBgevH6ySFHvf62pCY8XwXja
oL4TMylEDDJYPnaXCJP21H2L9qNw5Wx2QO9mEf4e42rvf5bC3MEvRi/1FeHC
hLQLnm8pFFc2mCzbJML7Mf3ZmlIan0/n3Hm1QwQ1487Gu2tpqD8t/CJLEKFt
gt+szf/QyBuePbm0QITMOVt0vzXRmJeQlL22TwRxW0zjIJEc//qU3TtoZYS1
9o0PwufK4TRDLb1ytxGMfqy78nCDHAd4e9d9rjbCiqSHhzu3y+H3ITBuBClm
x5dv9yykt4ohZr5vFztx2sZ8MdYxv5exYpnt3xwJpMz/WX+xfWBiIcFl5n26
5ebDn62Q4DPzvlp/2vwmCpVAnVmPGS0oTfpLgg/Meq/2iptTYiTIYPZjrpvt
vsHREsQz+xXW/1/ix20SmDL7qRxwlAhbLcE4Zr8T5my0qnGWsOeR0L7bt9hM
wp5XaZ8v/V4oQR5znhoXR2lGD5Ww522R8DG/oUuMEKYehovKbPU+iDGcqZec
taF717wUo5+pJ2NnYujIZ2K23lyCT3lsfyGGI1OPT6SVy7UaxWy9bknbeF9j
QIwSpp6b5u0esdRQ4ftMvUdKTnb96SQBxfRD5vG8aWejJGy/TL02rqXjoYTt
pytGkfpaXCnbbysE562+rpKy/fjZXIOjdFPK9mudTsl1G1UZ28+5uYTlf44y
hc/+7PfD32Nubt4nw2NGD/QCvlasvi3DJ0YvGh72fBnzRoY7jJ48295F9X2R
wYLRG0rtxc7kHhmrR1EhB4u2tsuwmdGr7pGjpRcV89MYPXP2Ut9WUyBj9S49
x0I7L02GBEYP6Zs+Psa7ZGhm9PLG5NQ/0lfKWD3NCr/rvWamjNVb9x/fkm1I
GavHD2eZ+J0dJYMDo9fVx3zu3uLIWD3XDzbp8lRwzS+9b58vPuX5Q4p0xg9E
fO91q4fIWL+4NWv/0SECGQSMn/Q0BN8rMJexfhOSeWR8w3IZrBg/OuLD5doe
UayP8atAk5ZLtuUy9DF+9rqztyd2NMH6nfv9zh1cD4L1w74LkX7DMgiEMH6p
XF5bqdlHoJnxU9UV5w742JKs36Zwv1sFRZFIYvz4cqrgcnkuCSfGrx91fA2u
aCZZP780Yr/jfTXFPMbvTf4JEiuPplgeqA5fZt+rRbG8EG2wZUCgpFgnwxOJ
Hhc2pzSQ+MDwRtHsfn3XHJLlkYjiMVftDpOwZnil9+72vrNeJIoYnhHXF+ju
MCPhy/BOptx92GFNkuWhMqp4r7mC+37xkm/1wN0lpQTLU45Oe7TX/kuwvMWd
ELF92SWC5bEpAYHObxTjX7x28dC4NJNbBMtzVk8fz1ml4MxfvPdUlfNlzhcC
LgwPkh/6PYP0SJYXlZY2RIyfR7I8uc0/2H5hDIl8hjdNbk2N++MpyfJovKVO
IEdAsbx6JtQ6LnMVBQ7Ds2Nr/9kxPpNiefdQfVu65lcKPxge9j5nfLxmIs3y
8mGXU5uWraQhYnh6bvZAHn8PDUeGt1WCaJfFJxS+zvD4pj2TOAFJNCYxvN5k
+5FTcZhmeb5J623L8600VBjej9fYzitypaHJ5AFvnEtfJabZvPDhzz6rhlYK
H5g8wbvK27cri2LzRk/3qqLIUIrNI1Um4sTnsylFrvqZV+InOkyfwKdQxuQZ
36yU4bmdJJt33GI68h2fkWweOvpAxcKgiEQlk5e8nlaG9St04leeSrtVt2Zy
CYlgJm9dtDO4f/4lyeaxJa1V3s/6SDav3d8j/PRSQuEak+dmtXGnhyyi2Lxn
WKnUIoij2Dw4Y4tvc56iD62YvDh/6qBPgwU0myd3O5s+0l9Bs3lzp6d3VNsZ
GglMHjWLXvdG/pZm82pY3IaVR3TkWMTk2YP9zwsmzFD4LJN3I/tnRpxyl+MM
k4crzacmLVonx2smLy8duv9FiZccsUyePnNTZZWPixz5TN52C/IgcsbJUcrk
8YH/v2jmboT/ASHBrAw=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->29.323636363636364`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            29.323636363636364`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], PointBox[{6., 10.}]}},
        "\"a1/b2/212121.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "a1/b2/212121.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{1024, 256},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"25fc62cb-ffa7-4ff8-a6e0-c4a86b67672b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitude", "Section",ExpressionUUID->"95da1114-44d5-4cfe-8d02-b75b5dfd27a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampRaw", " ", "=", " ", 
   RowBox[{
    RowBox[{"FCFAConvert", "[", 
     RowBox[{
      RowBox[{"CreateFeynAmp", "[", 
       RowBox[{
        RowBox[{"DiagramExtract", "[", 
         RowBox[{"diags", ",", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", 
            ",", "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", 
            ",", "15", ",", "16", ",", "17", ",", "20", ",", "39"}], "}"}]}], 
         "]"}], ",", " ", 
        RowBox[{"Truncated", " ", "->", " ", "True"}], ",", "\n", "\t", 
        RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", " ", 
      RowBox[{"IncomingMomenta", "->", 
       RowBox[{"{", "p", "}"}]}], ",", " ", 
      RowBox[{"OutgoingMomenta", "->", 
       RowBox[{"{", "p", "}"}]}], ",", 
      RowBox[{"LoopMomenta", "->", 
       RowBox[{"{", 
        RowBox[{"q1", ",", "q2"}], "}"}]}], ",", "\n", "\t", 
      RowBox[{"UndoChiralSplittings", "->", "True"}], ",", " ", 
      RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
      RowBox[{"List", "->", "True"}], ",", " ", 
      RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
      RowBox[{"DropSumOver", "->", "True"}]}], "]"}], "//", "SMPToSymbol"}]}],
   ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"deffd347-5e48-4e2a-91f9-55ed9694436d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fix the kinematics", "Section",ExpressionUUID->"902f0120-a277-46d6-b2ca-73f7e172c985"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"p", ",", "p"}], "]"}], "=", "pp"}], ";"}]}], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"5308e488-5a71-463c-ac92-66bf4088fd78"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitude", "Section",ExpressionUUID->"97d2d21f-a676-42ce-82ad-caad88d1ea82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projector", "=", 
  RowBox[{
   RowBox[{"MTD", "[", 
    RowBox[{"Lor1", ",", "Lor2"}], "]"}], 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D", "-", "1"}], ")"}], 
      RowBox[{"SPD", "[", "p", "]"}]}], ")"}]}], 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2", "CA", " ", "CF"}], ")"}]}], 
   RowBox[{"SUNDelta", "[", 
    RowBox[{"Glu1", ",", "Glu2"}], "]"}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"e18ccf12-a16e-46b8-bdff-bc5390f2ffb9"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    FormBox[
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["Lor1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Lor2",
         TraditionalForm],
        TraditionalForm]}]],
     TraditionalForm], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox["Glu1",
       TraditionalForm], 
      FormBox["Glu2",
       TraditionalForm]}]]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"D", "-", "1"}], ")"}], " ", "pp", " ", 
    SubscriptBox["C", "A"], " ", 
    SubscriptBox["C", "F"]}]], TraditionalForm]], "Output",
 CellLabel->"Out[9]=",ExpressionUUID->"71d587c9-08cb-4714-bfef-052b9c5a6e63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampSimp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"projector", " ", "ampRaw"}], "/.", 
         RowBox[{"mu", "->", "0"}]}], ")"}], "//", "Contract"}], "//", 
      "DiracSimplify"}], "//", "SUNSimplify"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"da75157a-3c1c-45f0-938a-90985bbc7e54"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.185412`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[10]=",ExpressionUUID->"c25b8ee1-bd5d-4a26-bea2-5961a73c12bd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Identify and minimize the topologies", "Section",ExpressionUUID->"e2c2d929-8432-4cc9-ab52-5062e781d633"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"amp", ",", "topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"ampSimp", ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "q2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"0f983490-b8f2-425f-b1bd-8f44d0422f83"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "6"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 6],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"235f13e9-fdf6-4bfe-8a17-a06f6cba3ad6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "5"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4a67c647-b6d2-4f21-81cb-82b990a68e2f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e48d012b-f942-47ee-ada6-921940d9d71e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2d36ae54-c43a-4fdd-a700-c9e1d1ad5439"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"subtopos", "=", 
   RowBox[{"FCLoopFindSubtopologies", "[", "topos", "]"}]}], ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"45357a95-c799-416e-b624-1d1b587ad1c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mappings", "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"topos", ",", 
     RowBox[{"PreferredTopologies", "->", "subtopos"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"09efa148-a555-4f7a-ab52-ff3ed66e2821"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "4", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 4, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"310ad105-a3da-4d29-9491-2602d09af575"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"235a7893-1f84-4bf6-9661-04c9078f1be2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rewrite the amplitude in terms of GLIs", "Section",ExpressionUUID->"ceffac4a-1a2f-4100-b126-072474e3b99c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampReduced", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"amp", ",", "topos"}], "]"}]}], ";"}], "]"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"5de146e6-b67d-4d23-ae21-3e9215d2d883"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.29646`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"8c78dd77-f2cc-4cb8-bd3e-cdc9128f560e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampPreFinal", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"ampReduced", ",", "mappings"}], "]"}]}], ";"}], "]"}]], "Input",\

 CellLabel->"In[15]:=",ExpressionUUID->"7a0ce7c6-aea8-4799-b300-bb8db14b7344"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.246937`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[15]=",ExpressionUUID->"e604004a-bd04-4630-8f12-380976aa9852"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampFinal", "=", 
    RowBox[{
     RowBox[{"ampPreFinal", "//", "DiracSimplify"}], "//", "SUNSimplify"}]}], 
   ";"}], "]"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"ba1cfaed-86cc-40e0-a7d0-88ab05bfced4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.20739`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[16]=",ExpressionUUID->"6486a478-f840-445f-a00e-cacc39ad4367"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"FCReloadAddOns", "[", 
    RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}], "]"}], ";", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FIREPrepareStartFile", "[", 
      RowBox[{
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"FCGetNotebookDirectory", "[", "]"}]}], "]"}], "\n", 
     RowBox[{"FIRECreateStartFile", "[", 
      RowBox[{
       RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\n", 
     RowBox[{"FIRECreateConfigFile", "[", 
      RowBox[{
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"FCGetNotebookDirectory", "[", "]"}]}], "]"}], "\n", 
     RowBox[{"FIRECreateIntegralFile", "[", 
      RowBox[{
       RowBox[{"Cases2", "[", 
        RowBox[{"ampPreFinal", ",", "GLI"}], "]"}], ",", 
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"FCGetNotebookDirectory", "[", "]"}]}], "]"}], "\n", 
     RowBox[{"FIRERunReduction", "[", 
      RowBox[{
       RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\n", "tables"}], "=", 
    RowBox[{
     RowBox[{"FIREImportResults", "[", 
      RowBox[{
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"FCGetNotebookDirectory", "[", "]"}]}], "]"}], "//", 
     "Flatten"}]}], ";", "\n", 
   RowBox[{"Put", "[", 
    RowBox[{"tables", ",", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
        "\"\<ReductionTable-Gl-Gl.m\>\""}], "}"}], "]"}]}], "]"}], ";"}], 
  "*)"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"063dd110-3aaa-442c-9131-24ef8d47972a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reductionTable", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FCGetNotebookDirectory", "[", "]"}], ",", 
       "\"\<ReductionTable-Gl-Gl.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"c518669f-afb4-4159-a239-9faa74ea6057"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resPreFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"ampFinal", "/.", "reductionTable"}], "]"}], ",", "GLI"}], 
   "]"}]}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"bd7fde13-eb3c-4583-b4dc-21beebbd118b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          SubscriptBox["C", "A"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["D", "2"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"4", " ", "D", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"18", " ", "D", " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"60", " ", "D", " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"64", " ", 
        SubscriptBox["C", "F"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["D", "4"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"200", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"528", " ", "D", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"16", " ", "D", " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"368", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["D", "4"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"288", " ", "D", " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"256", " ", 
        SubscriptBox["C", "F"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", "pp"}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["D", "5"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["D", "5"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"95", " ", 
        SuperscriptBox["D", "4"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["D", "4"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"414", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"232", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"440", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"1888", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"240", " ", "D", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"4928", " ", "D", " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"288", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"4224", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["D", "5"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"184", " ", 
        SuperscriptBox["D", "4"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"1088", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"3232", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"4928", " ", "D", " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"3072", " ", 
        SubscriptBox["C", "F"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "6"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", "pp"}]]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[19]=",ExpressionUUID->"2288397a-dc17-4314-ab61-0258814c5a31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integralMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{
    RowBox[{"Cases2", "[", 
     RowBox[{"resPreFinal", ",", "GLI"}], "]"}], ",", 
    RowBox[{"mappings", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"3a72afca-a9b6-408b-a2d2-f4142d37c72f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[20]=",ExpressionUUID->"aac3b49d-95b1-4891-87af-f60ec760c2af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"resPreFinal", "/.", 
     RowBox[{"integralMappings", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "GLI"}], "]"}]}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"952786d7-0822-4a47-adc8-b0a1bdd12dd4"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["gs", "4"], " ", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["D", "3"], " ", 
         SubscriptBox["C", "A"]}], "-", 
        RowBox[{
         SuperscriptBox["D", "2"], " ", 
         SubsuperscriptBox["C", "A", "2"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubscriptBox["C", "A"]}], "+", 
        RowBox[{"4", " ", "D", " ", 
         SubsuperscriptBox["C", "A", "2"]}], "+", 
        RowBox[{"18", " ", "D", " ", 
         SubscriptBox["C", "A"]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["C", "A", "2"]}], "-", 
        RowBox[{"16", " ", 
         SubscriptBox["C", "A"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["D", "3"], " ", 
         SubscriptBox["C", "F"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["D", "2"], " ", 
         SubscriptBox["C", "F"]}], "-", 
        RowBox[{"60", " ", "D", " ", 
         SubscriptBox["C", "F"]}], "+", 
        RowBox[{"64", " ", 
         SubscriptBox["C", "F"]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"D", "-", "1"}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["D", "5"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["D", "5"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"59", " ", 
        SuperscriptBox["D", "4"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["D", "4"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"376", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"92", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"1084", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"952", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"1648", " ", "D", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"2512", " ", "D", " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"1248", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"2112", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["D", "5"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["D", "4"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"704", " ", 
        SuperscriptBox["D", "3"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"2144", " ", 
        SuperscriptBox["D", "2"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"3456", " ", "D", " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"2304", " ", 
        SubscriptBox["C", "F"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "6"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"D", "-", "4"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"D", "-", "1"}], ")"}], " ", "pp"}]]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[21]=",ExpressionUUID->"8054c901-a77b-48a1-b39d-fc00402ffc36"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "\n", 
  RowBox[{"aux1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFeynmanParametrize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"integralMappings", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"mappings", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Names", "->", "x"}], ",", 
       RowBox[{"FCReplaceD", "->", 
        RowBox[{"{", 
         RowBox[{"D", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "ep"}]}]}], "}"}]}]}], "]"}], "\n", "preInt1"}], "=", 
    
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "->", "1"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], ",", "0", ",", "Infinity"}], "}"}], 
        ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ep", ">", "0"}], ",", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], ">=", "0"}], ",", 
           RowBox[{"pp", ">", "0"}], ",", 
           RowBox[{"ep", "<", "1"}]}], "}"}]}]}], "]"}], "\n", "preInt2"}], 
     "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"preInt1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], ",", "0", ",", "Infinity"}], "}"}], 
         ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ep", ">", "0"}], ",", 
            RowBox[{"pp", ">", "0"}], ",", 
            RowBox[{"ep", "<", "1"}]}], "}"}]}]}], "]"}], "\n", "int2L"}], 
      "=", 
      RowBox[{
       RowBox[{"SelectNotFree", "[", 
        RowBox[{"preInt2", ",", "pp"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "ep", "*", "EulerGamma"}], ")"}]}], 
             RowBox[{"SelectFree", "[", 
              RowBox[{"preInt2", ",", "pp"}], "]"}], 
             RowBox[{"aux1", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
          "Normal"}], "//", "SimplifyPolyLog"}], ")"}]}]}]}]}]}], "\n", 
  "*)"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"636636f7-6634-45a2-8fed-a60a1f869d37"],

Cell[BoxData[
 RowBox[{"(*", "\n", 
  RowBox[{"aux1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFeynmanParametrize", "[", 
      RowBox[{
       RowBox[{"SFAD", "[", 
        RowBox[{"q1", ",", 
         RowBox[{"q1", "+", "p"}]}], "]"}], ",", 
       RowBox[{"{", "q1", "}"}], ",", 
       RowBox[{"Names", "->", "x"}], ",", 
       RowBox[{"FCReplaceD", "->", 
        RowBox[{"{", 
         RowBox[{"D", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "ep"}]}]}], "}"}]}]}], "]"}], "\n", "preInt1"}], "=", 
    
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "->", 
          RowBox[{"1", "-", 
           RowBox[{"x", "[", "2", "]"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ep", ">", "0"}], ",", 
           RowBox[{"pp", ">", "0"}], ",", 
           RowBox[{"ep", "<", "1"}]}], "}"}]}]}], "]"}], "\n", "int1L"}], "=", 
     RowBox[{
      RowBox[{"SelectNotFree", "[", 
       RowBox[{"preInt1", ",", "pp"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"ep", "*", "EulerGamma"}], ")"}]}], 
            RowBox[{"SelectFree", "[", 
             RowBox[{"preInt1", ",", "pp"}], "]"}], 
            RowBox[{"aux1", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
         "Normal"}], "//", "SimplifyPolyLog"}], ")"}]}]}]}]}], "\n", 
  "*)"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"44a7b445-3ecd-4e5c-ab0b-4c7af1f7dd8a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"ruleMasters", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"Rule", "[", 
     RowBox[{
      RowBox[{"integralMappings", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{"int2L", ",", " ", 
        RowBox[{"int1L", "^", "2"}]}], "}"}]}], "]"}], "]"}]}], 
  "*)"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"70bb5732-ae31-4636-aceb-9e861dd65cba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleMasters", "=", 
  RowBox[{"{", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GLI", "[", 
      RowBox[{"\"\<fctopology1\>\"", ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], 
        "}"}]}], "]"}], " ", "->", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "pp"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", 
         RowBox[{"2", "*", "ep"}]}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13", "/", "8"}], " ", "+", " ", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "ep"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"115", "*", "ep"}], ")"}], "/", "16"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"49", "*", 
           RowBox[{"ep", "^", "2"}]}], ")"}], "/", "2"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ep", "*", "Zeta2"}], ")"}], "/", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13", "*", 
           RowBox[{"ep", "^", "2"}], "*", "Zeta2"}], ")"}], "/", "8"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "*", 
           RowBox[{"ep", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", "/", "4"}], " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", "8"}],
         " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "*", 
           RowBox[{"ep", "^", "2"}], "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "12"}]}], ")"}]}]}],
     ",", " ", "\n", " ", 
    RowBox[{
     RowBox[{"GLI", "[", 
      RowBox[{"\"\<fctopology1\>\"", ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", " ", "1", ",", " ", "0", ",", " ", "1", ",", " ", "1"}], 
        "}"}]}], "]"}], " ", "->", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"ep", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "ep"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"ep", "^", "2"}]}], ")"}], "/", "3"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ep", "*", "Zeta2"}], ")"}], "/", "2"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"ep", "^", "2"}], "*", "Zeta2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"ep", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"2", " ", "-", " ", 
              RowBox[{"2", "*", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
          "3"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ep", "^", "2"}], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], ")"}], "/", "3"}]}], ")"}], 
       "^", "2"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "pp"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "*", "ep"}], ")"}]}]}]}]}], "\n", "}"}]}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"855834be-3233-49fb-9e17-419096ee6154"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "pp"}], ")"}], 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["13", "8"], " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"\[Zeta]", "(", "2", ")"}]}]}], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["ep", "2"], " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "12"], "+", 
        RowBox[{
         FractionBox["9", "8"], " ", 
         SuperscriptBox["ep", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["9", "4"], "-", 
           RowBox[{"2", " ", 
            TemplateBox[{"3"},
             "Zeta"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"49", " ", 
          SuperscriptBox["ep", "2"]}], "2"], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", "ep", " ", 
         RowBox[{"\[Zeta]", "(", "2", ")"}]}], "+", 
        FractionBox[
         RowBox[{"115", " ", "ep"}], "16"], "+", 
        FractionBox["1", 
         RowBox[{"4", " ", "ep"}]], "+", 
        FractionBox["13", "8"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "pp"}], ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"\[Zeta]", "(", "2", ")"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["ep", "2"], " ", 
           TemplateBox[{"3"},
            "Zeta"]}], "3"], "+", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          SuperscriptBox["ep", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             TemplateBox[{"3"},
              "Zeta"]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["ep", "2"]}], "3"], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "ep", " ", 
          RowBox[{"\[Zeta]", "(", "2", ")"}]}], "+", 
         RowBox[{"4", " ", "ep"}], "+", 
         FractionBox["1", "ep"], "+", "2"}], ")"}], "2"]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[25]=",ExpressionUUID->"402850b4-153e-43d3-8b11-71700b1b1c6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resEpPre", "=", 
  RowBox[{"FCReplaceD", "[", 
   RowBox[{
    RowBox[{"resFinal", "/.", "ruleMasters"}], ",", 
    RowBox[{"D", "->", 
     RowBox[{"4", "-", 
      RowBox[{"2", "ep"}]}]}]}], "]"}]}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"4ce45e53-f554-4f74-ab16-cd2996eff158"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "pp"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ep", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"\[Zeta]", "(", "2", ")"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["ep", "2"], " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "3"], "+", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         SuperscriptBox["ep", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            TemplateBox[{"3"},
             "Zeta"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["ep", "2"]}], "3"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "ep", " ", 
         RowBox[{"\[Zeta]", "(", "2", ")"}]}], "+", 
        RowBox[{"4", " ", "ep"}], "+", 
        FractionBox["1", "ep"], "+", "2"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "3"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "2"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "2"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "3"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "2"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"60", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["C", "F"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "ep"}]}], ")"}], " ", "ep"}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "pp"}], ")"}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "ep"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["13", "8"], " ", 
         SuperscriptBox["ep", "2"], " ", 
         RowBox[{"\[Zeta]", "(", "2", ")"}]}]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["ep", "2"], " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "12"], "+", 
       RowBox[{
        FractionBox["9", "8"], " ", 
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["9", "4"], "-", 
          RowBox[{"2", " ", 
           TemplateBox[{"3"},
            "Zeta"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"49", " ", 
         SuperscriptBox["ep", "2"]}], "2"], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", "ep", " ", 
        RowBox[{"\[Zeta]", "(", "2", ")"}]}], "+", 
       FractionBox[
        RowBox[{"115", " ", "ep"}], "16"], "+", 
       FractionBox["1", 
        RowBox[{"4", " ", "ep"}]], "+", 
       FractionBox["13", "8"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "5"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "5"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"59", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "4"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "4"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"376", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "3"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"92", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "3"], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"1084", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "2"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"952", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "2"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"1648", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"2512", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"1248", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"2112", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "5"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "4"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"704", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "3"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"2144", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "ep"}]}], ")"}], "2"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"3456", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"2304", " ", 
        SubscriptBox["C", "F"]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "ep"}]}], "-", "2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
     SuperscriptBox["ep", "2"], " ", "pp"}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[26]=",ExpressionUUID->"fbe2f0ce-2e21-4bcc-9d79-16dcd370bd0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resEp", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"FCReplaceD", "[", 
         RowBox[{
          RowBox[{"Cancel", "[", 
           RowBox[{"resEpPre", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "pp"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "ep"}], ")"}]}]}], "]"}], ",", 
          RowBox[{"D", "->", 
           RowBox[{"4", "-", 
            RowBox[{"2", "ep"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", "Normal"}],
      "//", 
     RowBox[{
      RowBox[{"SUNSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], "&"}]}], ",", "ep"}], 
   "]"}]}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"1bb36414-4059-4bcf-a48e-9b4565f74dd7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["gs", "4"], " ", "N", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "N"}], "-", "2"}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["ep", "2"]}]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"583", " ", 
        SuperscriptBox["N", "3"]}], "-", 
       RowBox[{"238", " ", 
        SuperscriptBox["N", "2"]}], "+", "36"}], ")"}]}], 
    RowBox[{"72", " ", "ep", " ", "N"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"900", " ", 
        RowBox[{"\[Zeta]", "(", "2", ")"}], " ", 
        SuperscriptBox["N", "3"]}], "+", 
       RowBox[{"432", " ", 
        SuperscriptBox["N", "3"], " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "-", 
       RowBox[{"14311", " ", 
        SuperscriptBox["N", "3"]}], "-", 
       RowBox[{"360", " ", 
        RowBox[{"\[Zeta]", "(", "2", ")"}], " ", 
        SuperscriptBox["N", "2"]}], "+", 
       RowBox[{"5902", " ", 
        SuperscriptBox["N", "2"]}], "+", 
       RowBox[{"1728", " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "-", "1980"}], ")"}]}], 
    RowBox[{"432", " ", "N"}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[27]=",ExpressionUUID->"499190a0-ecbf-424b-9eea-69dbd1067ac0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"503a2f67-921e-4da6-aeeb-57252e6f10be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"funJ", "[", 
    RowBox[{"2", ",", "xi"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"1", "/", "12"}], " ", 
        RowBox[{"Pi", "^", "2"}], " ", 
        RowBox[{"ep", "^", "2"}]}]}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", "^", "2"}], " ", 
      RowBox[{"gs", "^", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"ep", "^", "2"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "25"}], "/", "12"}], "+", 
           RowBox[{
            RowBox[{"5", "/", "24"}], " ", "xi"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"1", "/", "4"}], " ", 
            RowBox[{"xi", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "ep"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "583"}], "/", "72"}], "+", 
           RowBox[{
            RowBox[{"113", "/", "144"}], "xi"}], "-", 
           RowBox[{
            RowBox[{"19", "/", "24"}], " ", 
            RowBox[{"xi", "^", "2"}]}], " ", "+", 
           RowBox[{
            RowBox[{"3", "/", "8"}], " ", 
            RowBox[{"xi", "^", "3"}]}]}], ")"}]}], "-", 
        RowBox[{"14311", "/", "432"}], "+", 
        RowBox[{"Zeta", "[", "3", "]"}], "+", 
        RowBox[{
         RowBox[{"425", "/", "864"}], " ", "xi"}], "+", " ", 
        RowBox[{"2", " ", "xi", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         RowBox[{"71", "/", "72"}], " ", 
         RowBox[{"xi", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"9", "/", "16"}], " ", 
         RowBox[{"xi", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "16"}], 
         RowBox[{"xi", "^", "4"}]}]}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"funJ", "[", 
    RowBox[{"2", ",", "q"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"1", "/", "12"}], " ", 
        RowBox[{"Pi", "^", "2"}], " ", 
        RowBox[{"ep", "^", "2"}]}]}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CA", " ", "Tf", " ", 
       RowBox[{"gs", "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"ep", "^", "2"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "/", "3"}], "-", 
            RowBox[{
             RowBox[{"2", "/", "3"}], "xi"}]}], ")"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"1", "/", "ep"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"101", "/", "18"}], "+", 
            RowBox[{
             RowBox[{"8", "/", "9"}], "xi"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"2", "/", "3"}], " ", 
             RowBox[{"xi", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
         RowBox[{"1961", "/", "108"}], " ", "+", " ", 
         RowBox[{"8", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"142", "/", "27"}], " ", "xi"}], "-", 
         RowBox[{
          RowBox[{"22", "/", "9"}], " ", 
          RowBox[{"xi", "^", "2"}]}]}], " ", ")"}]}], "+", 
      RowBox[{"CF", " ", "Tf", " ", 
       RowBox[{"gs", "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "/", "ep"}], "+", 
         RowBox[{"55", "/", "3"}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"99d1f92e-489f-429a-b6a0-5470fcecfde5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resLit", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"I", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"funJ", "[", 
              RowBox[{"2", ",", "xi"}], "]"}], "+", 
             RowBox[{"funJ", "[", 
              RowBox[{"2", ",", "q"}], "]"}]}], ")"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"xi", "->", "0"}], ",", 
            RowBox[{"Tf", "->", 
             RowBox[{"1", "/", "2"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
       "Normal"}], "//", "SimplifyPolyLog"}], "//", 
     RowBox[{
      RowBox[{"SUNSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], "&"}]}], ",", "ep"}], 
   "]"}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"a423202e-18db-49ad-b6d9-3abd3620ae75"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["gs", "4"], " ", "N", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "N"}], "-", "2"}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["ep", "2"]}]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"583", " ", 
        SuperscriptBox["N", "3"]}], "-", 
       RowBox[{"238", " ", 
        SuperscriptBox["N", "2"]}], "+", "36"}], ")"}]}], 
    RowBox[{"72", " ", "ep", " ", "N"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"900", " ", 
        RowBox[{"\[Zeta]", "(", "2", ")"}], " ", 
        SuperscriptBox["N", "3"]}], "+", 
       RowBox[{"432", " ", 
        SuperscriptBox["N", "3"], " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "-", 
       RowBox[{"14311", " ", 
        SuperscriptBox["N", "3"]}], "-", 
       RowBox[{"360", " ", 
        RowBox[{"\[Zeta]", "(", "2", ")"}], " ", 
        SuperscriptBox["N", "2"]}], "+", 
       RowBox[{"5902", " ", 
        SuperscriptBox["N", "2"]}], "+", 
       RowBox[{"1728", " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "-", "1980"}], ")"}]}], 
    RowBox[{"432", " ", "N"}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"eaa2d904-50be-4ad4-8f54-114aaa56b128"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FCCompareResults", "[", 
    RowBox[{"resLit", ",", " ", "resEp", ",", " ", "\n", "     ", 
     RowBox[{"Text", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\\tCompare to Davydychev, Osland and Tarasov, \\\n    \
hep-ph/9801380, Eqs. 6.10-6.11:\>\"", ",", " ", "\"\<CORRECT.\>\"", ",", " ", 
        "\"\<WRONG!\>\""}], "}"}]}], ",", " ", "\n", "     ", 
     RowBox[{"Interrupt", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hold", "[", 
         RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", " ", "Automatic"}], 
       "}"}]}], ",", " ", "\n", "     ", 
     RowBox[{"Factoring", " ", "->", " ", "Simplify"}]}], "]"}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"TimeUsed", "[", "]"}], ",", " ", "4"}], "]"}], ",", " ", 
       "0.001"}], "]"}], ",", " ", "\n", "     ", "\"\< s.\>\""}], "]"}], 
   ";"}], " "}]}], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"f3d2c566-2059-4761-9d29-7bc7fe72a8b0"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Davydychev, Osland and Tarasov,     \
hep-ph/9801380, Eqs. 6.10-6.11:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Davydychev, Osland and Tarasov,     hep-ph/9801380, Eqs. \
6.10-6.11:", "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"4539e1d0-5353-47fc-8c95-45b2943670ec"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "18.835`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 18.835, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"864e42d5-2ad2-4807-b908-30e16f4e7cdb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1001.25},
WindowMargins->{{0, Automatic}, {Automatic, 24}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0b2e244e-0e4c-411c-857b-dc9fa0e6a0b5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 93, 0, 74, "Title",ExpressionUUID->"3e5c1404-5cea-4fed-979f-bf4ff0667830"],
Cell[CellGroupData[{
Cell[698, 26, 131, 0, 50, "Section",ExpressionUUID->"97b08bee-6887-4808-8f58-12178f9834c0"],
Cell[CellGroupData[{
Cell[854, 30, 303, 7, 53, "Input",ExpressionUUID->"e7f314af-0618-4808-b227-06b675db4798"],
Cell[CellGroupData[{
Cell[1182, 41, 3699, 96, 24, "Print",ExpressionUUID->"4a479c55-07e3-4b26-9a83-1a7bcf2137db"],
Cell[4884, 139, 322, 7, 20, "Print",ExpressionUUID->"1cfe9fe8-a13d-4365-8b89-19708f344165"],
Cell[5209, 148, 368, 9, 20, "Print",ExpressionUUID->"5c46c877-67ca-45c5-8c19-7fc741db6a32"],
Cell[5580, 159, 1972, 56, 24, "Print",ExpressionUUID->"58381c24-baea-4c49-b6aa-076f5c59f9ee"],
Cell[7555, 217, 260, 6, 20, "Print",ExpressionUUID->"011c8920-699f-4a3a-a057-53988e48d5f5"],
Cell[7818, 225, 296, 7, 20, "Print",ExpressionUUID->"9aab71ed-e6a3-4d90-8ee3-6e8c6ba73cf5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8175, 239, 99, 0, 50, "Section",ExpressionUUID->"1ea5342f-a90f-41cd-9f64-2e0e3655f2b8"],
Cell[8277, 241, 1171, 30, 41, "Input",ExpressionUUID->"5a597c8d-9158-4eb3-9056-28be79c1ca22"],
Cell[CellGroupData[{
Cell[9473, 275, 824, 19, 41, "Input",ExpressionUUID->"81c12b4b-a05e-4615-af6b-65d008b231fa"],
Cell[CellGroupData[{
Cell[10322, 298, 65072, 1210, 198, "Print",ExpressionUUID->"377811a6-c277-4ee1-99e6-9ccf01edb70f"],
Cell[75397, 1510, 51092, 986, 198, "Print",ExpressionUUID->"4fea6424-c0ed-4d17-b92d-91976c76c953"],
Cell[126492, 2498, 50386, 972, 198, "Print",ExpressionUUID->"81bd1e65-b014-469e-a4e9-353136eab7ae"],
Cell[176881, 3472, 62277, 1176, 198, "Print",ExpressionUUID->"028cf631-745e-48e4-9b1c-6f6addef0880"],
Cell[239161, 4650, 37472, 683, 198, "Print",ExpressionUUID->"25fc62cb-ffa7-4ff8-a6e0-c4a86b67672b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[276694, 5340, 94, 0, 50, "Section",ExpressionUUID->"95da1114-44d5-4cfe-8d02-b75b5dfd27a7"],
Cell[276791, 5342, 1370, 31, 73, "Input",ExpressionUUID->"deffd347-5e48-4e2a-91f9-55ed9694436d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278198, 5378, 92, 0, 50, "Section",ExpressionUUID->"902f0120-a277-46d6-b2ca-73f7e172c985"],
Cell[278293, 5380, 285, 7, 38, "Input",ExpressionUUID->"5308e488-5a71-463c-ac92-66bf4088fd78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278615, 5392, 97, 0, 50, "Section",ExpressionUUID->"97d2d21f-a676-42ce-82ad-caad88d1ea82"],
Cell[CellGroupData[{
Cell[278737, 5396, 533, 16, 24, "Input",ExpressionUUID->"e18ccf12-a16e-46b8-bdff-bc5390f2ffb9"],
Cell[279273, 5414, 736, 27, 46, "Output",ExpressionUUID->"71d587c9-08cb-4714-bfef-052b9c5a6e63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280046, 5446, 444, 12, 24, "Input",ExpressionUUID->"da75157a-3c1c-45f0-938a-90985bbc7e54"],
Cell[280493, 5460, 193, 4, 25, "Output",ExpressionUUID->"c25b8ee1-bd5d-4a26-bea2-5961a73c12bd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280735, 5470, 110, 0, 50, "Section",ExpressionUUID->"e2c2d929-8432-4cc9-ab52-5062e781d633"],
Cell[CellGroupData[{
Cell[280870, 5474, 335, 9, 22, "Input",ExpressionUUID->"0f983490-b8f2-425f-b1bd-8f44d0422f83"],
Cell[CellGroupData[{
Cell[281230, 5487, 411, 10, 18, "Print",ExpressionUUID->"235f13e9-fdf6-4bfe-8a17-a06f6cba3ad6"],
Cell[281644, 5499, 411, 10, 18, "Print",ExpressionUUID->"4a67c647-b6d2-4f21-81cb-82b990a68e2f"],
Cell[282058, 5511, 453, 11, 18, "Print",ExpressionUUID->"e48d012b-f942-47ee-ada6-921940d9d71e"],
Cell[282514, 5524, 403, 10, 18, "Print",ExpressionUUID->"2d36ae54-c43a-4fdd-a700-c9e1d1ad5439"]
}, Open  ]]
}, Open  ]],
Cell[282944, 5538, 208, 4, 22, "Input",ExpressionUUID->"45357a95-c799-416e-b624-1d1b587ad1c4"],
Cell[CellGroupData[{
Cell[283177, 5546, 291, 7, 22, "Input",ExpressionUUID->"09efa148-a555-4f7a-ab52-ff3ed66e2821"],
Cell[CellGroupData[{
Cell[283493, 5557, 1306, 29, 23, "Print",ExpressionUUID->"310ad105-a3da-4d29-9491-2602d09af575"],
Cell[284802, 5588, 875, 19, 23, "Print",ExpressionUUID->"235a7893-1f84-4bf6-9661-04c9078f1be2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285738, 5614, 112, 0, 50, "Section",ExpressionUUID->"ceffac4a-1a2f-4100-b126-072474e3b99c"],
Cell[CellGroupData[{
Cell[285875, 5618, 276, 6, 22, "Input",ExpressionUUID->"5de146e6-b67d-4d23-ae21-3e9215d2d883"],
Cell[286154, 5626, 192, 4, 25, "Output",ExpressionUUID->"8c78dd77-f2cc-4cb8-bd3e-cdc9128f560e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286383, 5635, 298, 7, 22, "Input",ExpressionUUID->"7a0ce7c6-aea8-4799-b300-bb8db14b7344"],
Cell[286684, 5644, 193, 4, 25, "Output",ExpressionUUID->"e604004a-bd04-4630-8f12-380976aa9852"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286914, 5653, 284, 7, 22, "Input",ExpressionUUID->"ba1cfaed-86cc-40e0-a7d0-88ab05bfced4"],
Cell[287201, 5662, 192, 4, 25, "Output",ExpressionUUID->"6486a478-f840-445f-a00e-cacc39ad4367"]
}, Open  ]],
Cell[287408, 5669, 1904, 49, 130, "Input",ExpressionUUID->"063dd110-3aaa-442c-9131-24ef8d47972a"],
Cell[289315, 5720, 373, 10, 22, "Input",ExpressionUUID->"c518669f-afb4-4159-a239-9faa74ea6057"],
Cell[CellGroupData[{
Cell[289713, 5734, 284, 7, 22, "Input",ExpressionUUID->"bd7fde13-eb3c-4583-b4dc-21beebbd118b"],
Cell[290000, 5743, 6766, 209, 86, "Output",ExpressionUUID->"2288397a-dc17-4314-ab61-0258814c5a31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296803, 5957, 356, 8, 22, "Input",ExpressionUUID->"3a72afca-a9b6-408b-a2d2-f4142d37c72f"],
Cell[297162, 5967, 2553, 93, 26, "Output",ExpressionUUID->"aac3b49d-95b1-4891-87af-f60ec760c2af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299752, 6065, 305, 7, 22, "Input",ExpressionUUID->"952786d7-0822-4a47-adc8-b0a1bdd12dd4"],
Cell[300060, 6074, 4755, 145, 46, "Output",ExpressionUUID->"8054c901-a77b-48a1-b39d-fc00402ffc36"]
}, Open  ]],
Cell[304830, 6222, 2634, 77, 99, "Input",ExpressionUUID->"636636f7-6634-45a2-8fed-a60a1f869d37"],
Cell[307467, 6301, 1997, 58, 84, "Input",ExpressionUUID->"44a7b445-3ecd-4e5c-ab0b-4c7af1f7dd8a"],
Cell[309467, 6361, 436, 12, 24, "Input",ExpressionUUID->"70bb5732-ae31-4636-aceb-9e861dd65cba"],
Cell[CellGroupData[{
Cell[309928, 6377, 3448, 99, 75, "Input",ExpressionUUID->"855834be-3233-49fb-9e17-419096ee6154"],
Cell[313379, 6478, 3673, 122, 44, "Output",ExpressionUUID->"402850b4-153e-43d3-8b11-71700b1b1c6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317089, 6605, 314, 8, 24, "Input",ExpressionUUID->"4ce45e53-f554-4f74-ab16-cd2996eff158"],
Cell[317406, 6615, 7971, 241, 127, "Output",ExpressionUUID->"fbe2f0ce-2e21-4bcc-9d79-16dcd370bd0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325414, 6861, 969, 29, 24, "Input",ExpressionUUID->"1bb36414-4059-4bcf-a48e-9b4565f74dd7"],
Cell[326386, 6892, 1521, 45, 45, "Output",ExpressionUUID->"499190a0-ecbf-424b-9eea-69dbd1067ac0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327956, 6943, 97, 0, 50, "Section",ExpressionUUID->"503a2f67-921e-4da6-aeeb-57252e6f10be"],
Cell[328056, 6945, 3771, 113, 41, "Input",ExpressionUUID->"99d1f92e-489f-429a-b6a0-5470fcecfde5"],
Cell[CellGroupData[{
Cell[331852, 7062, 1027, 30, 24, "Input",ExpressionUUID->"a423202e-18db-49ad-b6d9-3abd3620ae75"],
Cell[332882, 7094, 1521, 45, 45, "Output",ExpressionUUID->"eaa2d904-50be-4ad4-8f54-114aaa56b128"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334440, 7144, 1182, 30, 126, "Input",ExpressionUUID->"f3d2c566-2059-4761-9d29-7bc7fe72a8b0"],
Cell[CellGroupData[{
Cell[335647, 7178, 1040, 31, 22, "Print",ExpressionUUID->"4539e1d0-5353-47fc-8c95-45b2943670ec"],
Cell[336690, 7211, 367, 9, 18, "Print",ExpressionUUID->"864e42d5-2ad2-4807-b908-30e16f4e7cdb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/RawTopologies-B-Etac.m <==
{SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}], SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}] SFAD[{{k1 + k2, 0}, {0, 1}, 
    1}], SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n}, {0, 
     1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -meta u0b (k1 + k2) . nb}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -(k1 + k2) . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1},
     1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 1}]^2, 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2, 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -(k1 + k2) . nb}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1},
     1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}]^2 SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}] SFAD[{{k1 + k2, 0}, {0, 1}, 
    1}], SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}]^2 SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}]^2 SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n}, {0, 
     1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}]^2 SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n}, {0, 
     1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}]^2 SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      2 gkin meta u0b k1 . n + 2 gkin meta k2 . n - 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      2 gkin meta u0b k1 . n + 2 gkin meta k2 . n - 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -meta u0b (k1 + k2) . nb}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1 - k2, meta u0b (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, (k1 - k2) . nb}, {-2 gkin meta + 2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {2 gkin meta - 2 gkin meta u0b, 
     1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1},
     1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 1}]^2, 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1},
     1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2, SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {-2 gkin meta + 2 gkin meta u0b, 
     1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}]^2 SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {-2 gkin meta + 2 gkin meta u0b, 
     1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}]^2 SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta k1 . n + 
      2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}]^2 SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      2 gkin meta u0b k1 . n + 2 gkin meta k2 . n - 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, meta u0b (k1 + k2) . nb}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}]^2, 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}]^2 SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 0}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1 - k2, meta u0b (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, meta u0b (k1 + k2) . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1 - k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, -2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, -2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 
    1}], SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 2 gkin meta (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, meta u0b (k1 + k2) . nb}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0,
      1}, 1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta - 2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 
    1}]^2 SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      2 gkin meta u0b k1 . n + 2 gkin meta k2 . n - 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 1}] SFAD[{{k1, 0}, {0, 1},
     1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b - 2 gkin meta^2 u0b^2, 1},
     1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b - 
      2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 2 gkin meta k2 . n}, {0,
      1}, 1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b - 
      2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2 SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 2 gkin meta k2 . n}, {0,
      1}, 1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 2 gkin meta (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b - 2 gkin meta^2 u0b^2, 1},
     1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, meta u0b (k1 + k2) . nb}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b - 2 gkin meta^2 u0b^2, 1},
     1}] SFAD[{{k1 - k2, meta u0b (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, meta u0b (k1 + k2) . nb}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, -(k1 + k2) . nb}, {2 gkin meta - 2 gkin meta u0b, 
     1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta - 2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, (k1 - k2) . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, (k1 - k2) . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, -k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 + k2, -meta u0b (k1 + k2) . nb}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta u0b k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 + k2, 2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 
    1}], SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1},
     1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {2 gkin meta - 2 gkin meta u0b, 
     1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b - 2 gkin meta^2 u0b^2, 1},
     1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 2 gkin meta k1 . n - 2 gkin meta k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 2 gkin meta k1 . n - 2 gkin meta k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2, 
 SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2, 
 SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{0, (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b - 2 gkin meta^2 u0b^2, 1},
     1}], SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, -k1 . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}],
  SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}]^2 SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}]^2 SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, meta u0b (k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, -(k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b - 
      2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, -(k1 + k2) . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b - 
      2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {-2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 1}]^2, 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2 SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, (k1 - k2) . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, meta u0b (-k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, 2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 - k2) . nb}, {2 gkin meta - 2 gkin meta u0b, 1},
     1}] SFAD[{{0, -k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 - k2) . nb}, {2 gkin meta - 2 gkin meta u0b, 1},
     1}] SFAD[{{0, -k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 
    1}] SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, (k1 - k2) . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1},
     1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 2 gkin meta k1 . n - 2 gkin meta k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -meta u0b (k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b - 
      2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -meta u0b (k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b - 
      2 gkin meta^2 u0b^2, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 
    1}] SFAD[{{k2, meta u0b k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 2 gkin meta (k1 + k2) . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 + k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {0, 1}, 1}] SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (-k1 + k2) . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}]^2, 
 SFAD[{{0, -k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, 
     2 gkin meta k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}]^2 SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b - 2 gkin meta^2 u0b^2, 1},
     1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta k2 . n}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}]^2 SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, -k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, -(k1 + k2) . nb}, {2 gkin meta - 2 gkin meta u0b, 
     1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta k2 . n - 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 2 gkin meta u0b (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b - 
      2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, 2 gkin meta k1 . n - 2 gkin meta k2 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, meta u0b k2 . nb}, {0, 1}, 1}], 
 SFAD[{{0, -k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, meta u0b (k1 + k2) . nb}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta u0b (k1 + k2) . n + 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 1}], 
 SFAD[{{0, -k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, 
     2 gkin meta u0b k1 . n - 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 
      meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, -k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, -(k1 + k2) . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n + 
      2 gkin meta u0b (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, meta u0b (k1 - k2) . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, -k1 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 2 gkin meta (k1 + k2) . n}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 
     2 gkin meta (k1 + k2) . n - 
      meta u0b (k1 + k2) . nb}, {2 gkin meta^2 u0b, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -2 gkin meta u0b k1 . n + 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n - 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1 - k2, -2 gkin meta u0b k1 . n + 
      meta u0b (k1 - k2) . nb + 
      2 gkin meta u0b k2 . n}, {2 gkin meta^2 u0b^2, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 2 gkin meta u0b k2 . n}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta k1 . n + 2 gkin meta u0b k1 . n}, {0, 
     1}, 1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta u0b k1 . n - meta u0b k1 . nb}, {2 gkin meta^2 u0b^2,
      1}, 1}] SFAD[{{k1 - k2, -2 gkin meta k1 . n + 
      2 gkin meta u0b k1 . n + 2 gkin meta k2 . n - 
      2 gkin meta u0b k2 . n}, {0, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, 
     2 gkin meta k2 . n - meta u0b k2 . nb}, {2 gkin meta^2 u0b, 1}, 
    1}], SFAD[{{0, k2 . nb}, {0, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {0, 1}, 1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, 2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k1 + k2, 2 gkin meta (k1 + k2) . n}, {0, 1}, 1}], 
 SFAD[{{0, k1 . nb}, {2 gkin meta u0b, 1}, 
    1}] SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k1, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      meta u0b k1 . nb}, {2 gkin meta^2 u0b - 2 gkin meta^2 u0b^2, 1},
     1}] SFAD[{{k1 - k2, 
     2 gkin meta k1 . n - 2 gkin meta u0b k1 . n - 
      2 gkin meta k2 . n + 2 gkin meta u0b k2 . n + 
      meta u0b (-k1 + k2) . nb}, {2 gkin meta^2 u0b - 
      2 gkin meta^2 u0b^2, 1}, 1}] SFAD[{{k2, 0}, {0, 1}, 1}], 
 SFAD[{{0, k2 . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{0, (k1 + k2) . nb}, {2 gkin meta, 1}, 
    1}] SFAD[{{k1, 0}, {0, 1}, 
    1}] SFAD[{{k1, -2 gkin meta u0b k1 . n}, {0, 1}, 
    1}] SFAD[{{k1, -meta u0b k1 . nb}, {0, 1}, 
    1}] SFAD[{{k2, 0}, {0, 1}, 
    1}] SFAD[{{k2, -2 gkin meta k2 . n + 2 gkin meta u0b k2 . n}, {0, 
     1}, 1}] SFAD[{{k1 + k2, -2 gkin meta (k1 + k2) . n}, {0, 1}, 1}]}


==> anc/ReductionTable-El-El.m <==
{GLI["fctopology1", {1, 1, 1, 1, 1}] -> 
  (2*(80 - 54*D + 9*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
    ((16 - 8*D + D^2)*pp^2) + ((6 - 2*D)*GLI["fctopology1", {1, 1, 0, 1, 1}])/
    ((-4 + D)*pp), GLI["fctopology1", {-2, 1, 1, 2, 1}] -> 
  ((-2*D + D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(24 - 10*D + D^2), 
 GLI["fctopology1", {-1, 2, 1, 1, 1}] -> 
  ((8 - 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/pp, 
 GLI["fctopology1", {-1, 1, 1, 2, 1}] -> 
  ((16 - 14*D + 3*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
   ((24 - 10*D + D^2)*pp), GLI["fctopology1", {-1, 1, 1, 1, 1}] -> 
  ((-2 + D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {0, 2, 1, 1, 1}] -> 
  ((-80 + 54*D - 9*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp^2), 
 GLI["fctopology1", {0, 1, 1, 1, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {2, -1, 1, 1, 1}] -> 
  ((8 - 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/pp, 
 GLI["fctopology1", {1, -1, 1, 2, 1}] -> 
  ((32 - 44*D + 20*D^2 - 3*D^3)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
   ((24 - 10*D + D^2)*pp), GLI["fctopology1", {1, 0, 1, 2, 1}] -> 
  ((240 - 242*D + 81*D^2 - 9*D^3)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
   ((24 - 10*D + D^2)*pp^2), GLI["fctopology1", {1, 0, 1, 1, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {2, 1, -1, 2, 1}] -> 
  ((-2 + 4*D - D^2)*GLI["fctopology1", {1, 1, 0, 1, 1}])/(2*pp), 
 GLI["fctopology1", {2, 1, -1, 1, 1}] -> 
  ((-2 + D)*GLI["fctopology1", {1, 1, 0, 1, 1}])/2, 
 GLI["fctopology1", {1, 1, -1, 2, 1}] -> 
  ((-2 + D)*GLI["fctopology1", {1, 1, 0, 1, 1}])/2, 
 GLI["fctopology1", {2, 1, 0, 1, 1}] -> 
  ((3 - D)*GLI["fctopology1", {1, 1, 0, 1, 1}])/pp, 
 GLI["fctopology1", {1, 1, 0, 2, 1}] -> 
  ((3 - D)*GLI["fctopology1", {1, 1, 0, 1, 1}])/pp, 
 GLI["fctopology1", {1, 1, 0, 1, 1}] -> GLI["fctopology1", {1, 1, 0, 1, 1}], 
 GLI["fctopology1", {1, 1, 1, -1, 1}] -> 
  ((-2 + D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {1, 1, 1, 0, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, 1, 1, 1, 0}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {-1, 2, 1, -1, 2}] -> 
  (7 - 5*D + D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {-1, 2, 1, 0, 2}] -> 
  ((-72 + 75*D - 26*D^2 + 3*D^3)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
   ((-4 + D)*pp), GLI["fctopology1", {0, 2, 1, -1, 1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {0, 1, 1, -1, 2}] -> 
  (3 - D)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {-1, 2, 1, 0, 1}] -> 
  (3 - D)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {-1, 1, 1, 0, 2}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {0, 2, 1, 0, 1}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {0, 1, 1, 0, 2}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {0, 1, 1, 0, 1}] -> GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {2, -1, 1, 2, -1}] -> 
  (7 - 5*D + D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {2, -1, 1, 2, 0}] -> 
  ((-72 + 75*D - 26*D^2 + 3*D^3)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
   ((-4 + D)*pp), GLI["fctopology1", {2, 0, 1, 1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {2, -1, 1, 1, 0}] -> 
  (3 - D)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {1, 0, 1, 2, -1}] -> 
  (3 - D)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {1, -1, 1, 2, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {2, 0, 1, 1, 0}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, 0, 1, 2, 0}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {0, 1, 1, 0, 1}] -> GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {2, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology1", {2, 1, 0, 0, 1}] -> 0, 
 GLI["fctopology1", {2, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology1", {2, 0, 1, 0, 1}] -> 0, 
 GLI["fctopology1", {2, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology1", {2, 0, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {2, 0, 0, 2, 0}] -> 0, 
 GLI["fctopology1", {2, 0, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {2, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology1", {1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology1", {1, 1, 0, 2, 0}] -> 0, 
 GLI["fctopology1", {1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology1", {1, 1, 0, 0, 1}] -> 0, 
 GLI["fctopology1", {1, 0, 1, 0, 1}] -> 0, 
 GLI["fctopology1", {1, 0, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {1, 0, 0, 2, 0}] -> 0, 
 GLI["fctopology1", {1, 0, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 2, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 2, 1, 1, 0}] -> 0, 
 GLI["fctopology1", {0, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology1", {0, 2, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 2, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {0, 2, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 2, 0, 0, 2}] -> 0, 
 GLI["fctopology1", {0, 2, 0, 0, 1}] -> 0, 
 GLI["fctopology1", {0, 2, -1, 2, 2}] -> 0, 
 GLI["fctopology1", {0, 2, -1, 1, 2}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 4, -1}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 3, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 3, -1}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 1, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 4, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 3, 1}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 3, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 0, 2}] -> 0, 
 GLI["fctopology1", {0, 1, -1, 4, 1}] -> 0, 
 GLI["fctopology1", {0, 1, -1, 3, 1}] -> 0, 
 GLI["fctopology1", {0, 1, -1, 2, 2}] -> 0, 
 GLI["fctopology1", {0, 1, -1, 1, 2}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 4, -1}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 3, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 3, -1}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 0, 2}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 4, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 3, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 3, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {0, 0, -1, 4, 1}] -> 0, 
 GLI["fctopology1", {0, 0, -1, 3, 1}] -> 0, 
 GLI["fctopology1", {0, 0, -1, 2, 2}] -> 0, 
 GLI["fctopology1", {0, -1, 1, 4, -1}] -> 0, 
 GLI["fctopology1", {0, -1, 1, 3, 0}] -> 0, 
 GLI["fctopology1", {0, -1, 1, 2, 1}] -> 0, 
 GLI["fctopology1", {0, -1, 0, 4, 0}] -> 0, 
 GLI["fctopology1", {0, -1, 0, 3, 1}] -> 0, 
 GLI["fctopology1", {0, -1, -1, 4, 1}] -> 0, 
 GLI["fctopology1", {-1, 2, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {-1, 2, 0, 0, 2}] -> 0, 
 GLI["fctopology1", {-1, 1, 1, 3, 0}] -> 0, 
 GLI["fctopology1", {-1, 1, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {-1, 1, 0, 3, 1}] -> 0, 
 GLI["fctopology1", {-1, 1, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {-1, 1, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {-1, 0, 1, 3, 0}] -> 0, 
 GLI["fctopology1", {-1, 0, 1, 2, 1}] -> 0, 
 GLI["fctopology1", {-1, 0, 0, 3, 1}] -> 0}


==> anc/ReductionTable-Ga-Ga.m <==
{GLI["fctopology1", {1, 1, 1, 1, 1}] -> 
  ((80 - 54*D + 9*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
    ((16 - 8*D + D^2)*pp^2) + 
   ((80 - 54*D + 9*D^2)*GLI["fctopology1", {1, 0, 1, 1, 0}])/
    ((16 - 8*D + D^2)*pp^2) + ((6 - 2*D)*GLI["fctopology1", {1, 1, 0, 1, 1}])/
    ((-4 + D)*pp), GLI["fctopology1", {-1, 1, 1, 1, 1}] -> 
  ((-2 + D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {0, 1, 1, 1, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, 0, 1, 1, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {1, 0, 1, 1, 0}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, 1, -1, 1, 1}] -> 
  -1/2*(pp*GLI["fctopology1", {1, 1, 0, 1, 1}]), 
 GLI["fctopology1", {1, 1, 0, 1, 1}] -> GLI["fctopology1", {1, 1, 0, 1, 1}], 
 GLI["fctopology1", {1, 1, 1, 0, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, 1, 1, 1, 0}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {1, 0, 1, 1, 0}])/((-4 + D)*pp), 
 GLI["fctopology1", {0, 1, 1, -2, 2}] -> 
  ((3 - D)*pp*GLI["fctopology1", {0, 1, 1, 0, 1}])/3, 
 GLI["fctopology1", {-1, 1, 2, -1, 1}] -> 
  ((5 - D)*pp*GLI["fctopology1", {0, 1, 1, 0, 1}])/3, 
 GLI["fctopology1", {-1, 1, 1, -1, 2}] -> 
  ((2 - D)*pp*GLI["fctopology1", {0, 1, 1, 0, 1}])/3, 
 GLI["fctopology1", {0, 1, 2, -1, 1}] -> 
  (3 - D)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {0, 1, 1, -1, 2}] -> 
  (3 - D)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {-1, 1, 2, 0, 1}] -> 
  (3 - D)*GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {-1, 1, 1, 0, 2}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {0, 1, 1, -1, 1}] -> 
  (pp*GLI["fctopology1", {0, 1, 1, 0, 1}])/3, 
 GLI["fctopology1", {-1, 1, 1, 0, 1}] -> 
  (pp*GLI["fctopology1", {0, 1, 1, 0, 1}])/3, 
 GLI["fctopology1", {0, 1, 2, 0, 1}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {0, 1, 1, 0, 1}] -> GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {1, -1, 2, 1, -1}] -> 
  ((5 - D)*pp*GLI["fctopology1", {1, 0, 1, 1, 0}])/3, 
 GLI["fctopology1", {1, 0, 2, 1, -1}] -> 
  (3 - D)*GLI["fctopology1", {1, 0, 1, 1, 0}], 
 GLI["fctopology1", {1, -1, 2, 1, 0}] -> 
  (3 - D)*GLI["fctopology1", {1, 0, 1, 1, 0}], 
 GLI["fctopology1", {1, 0, 1, 1, -1}] -> 
  (pp*GLI["fctopology1", {1, 0, 1, 1, 0}])/3, 
 GLI["fctopology1", {1, -1, 1, 1, 0}] -> 
  (pp*GLI["fctopology1", {1, 0, 1, 1, 0}])/3, 
 GLI["fctopology1", {1, 0, 2, 1, 0}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology1", {1, 0, 1, 1, 0}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, 0, 1, 1, 0}] -> GLI["fctopology1", {1, 0, 1, 1, 0}], 
 GLI["fctopology1", {1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology1", {1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology1", {1, 1, 0, 0, 1}] -> 0, 
 GLI["fctopology1", {1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology1", {1, 0, 2, 0, 1}] -> 0, 
 GLI["fctopology1", {1, 0, 2, 0, 0}] -> 0, 
 GLI["fctopology1", {1, 0, 1, 0, 1}] -> 0, 
 GLI["fctopology1", {1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology1", {1, 0, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 2, 1, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 2, 0, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 1, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 0, 2}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 0, 1}] -> 0, 
 GLI["fctopology1", {0, 1, 0, -1, 2}] -> 0, 
 GLI["fctopology1", {0, 1, -1, 2, 2}] -> 0, 
 GLI["fctopology1", {0, 1, -1, 0, 2}] -> 0, 
 GLI["fctopology1", {0, 0, 2, 1, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 2, 0, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 2, 0, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 0, 2}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 0, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 1, -1, 2}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 0, 2}] -> 0, 
 GLI["fctopology1", {0, 0, -1, 2, 2}] -> 0, 
 GLI["fctopology1", {0, 0, -1, 1, 2}] -> 0, 
 GLI["fctopology1", {0, -1, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {0, -1, 1, 0, 2}] -> 0, 
 GLI["fctopology1", {0, -1, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {0, -1, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {0, -1, -1, 2, 2}] -> 0, 
 GLI["fctopology1", {-1, 1, 0, 1, 2}] -> 0, 
 GLI["fctopology1", {-1, 1, 0, 0, 2}] -> 0, 
 GLI["fctopology1", {-1, 0, 1, 1, 1}] -> 0, 
 GLI["fctopology1", {-1, 0, 1, 0, 2}] -> 0, 
 GLI["fctopology1", {-1, 0, 0, 1, 2}] -> 0}


==> anc/ReductionTable-Gl-Gl.m <==
{GLI["fctopology1", {1, 1, 1, 1, 1}] -> 
  ((80 - 54*D + 9*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
    ((16 - 8*D + D^2)*pp^2) + 
   ((80 - 54*D + 9*D^2)*GLI["fctopology1", {1, 0, 1, 1, 0}])/
    ((16 - 8*D + D^2)*pp^2) + ((6 - 2*D)*GLI["fctopology1", {1, 1, 0, 1, 1}])/
    ((-4 + D)*pp), GLI["fctopology1", {-2, 1, 1, 2, 1}] -> 
  ((-2*D + D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(24 - 10*D + D^2), 
 GLI["fctopology1", {-1, 1, 1, 2, 1}] -> 
  ((16 - 14*D + 3*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
   ((24 - 10*D + D^2)*pp), GLI["fctopology1", {-1, 1, 1, 1, 1}] -> 
  ((-2 + D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {0, 1, 1, 2, 1}] -> 
  ((80 - 54*D + 9*D^2)*GLI["fctopology1", {0, 1, 1, 0, 1}])/
   ((24 - 10*D + D^2)*pp^2), GLI["fctopology1", {0, 1, 1, 1, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, -1, 1, 1, 1}] -> 
  ((-2 + D)*GLI["fctopology1", {1, 0, 1, 1, 0}])/(-4 + D), 
 GLI["fctopology1", {1, 0, 1, 1, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {1, 0, 1, 1, 0}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, 1, -1, 1, 1}] -> 
  -1/2*(pp*GLI["fctopology1", {1, 1, 0, 1, 1}]), 
 GLI["fctopology1", {1, 1, 0, 1, 1}] -> GLI["fctopology1", {1, 1, 0, 1, 1}], 
 GLI["fctopology1", {1, 1, 1, -1, 1}] -> 
  ((-2 + D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/(-4 + D), 
 GLI["fctopology1", {1, 1, 1, 0, 1}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {0, 1, 1, 0, 1}])/((-4 + D)*pp), 
 GLI["fctopology1", {1, 1, 1, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology1", {1, 0, 1, 1, 0}])/(-4 + D), 
 GLI["fctopology1", {1, 1, 1, 1, 0}] -> 
  ((-8 + 3*D)*GLI["fctopology1", {1, 0, 1, 1, 0}])/((-4 + D)*pp), 
 GLI["fctopology1", {0, 1, 1, 0, 1}] -> GLI["fctopology1", {0, 1, 1, 0, 1}], 
 GLI["fctopology1", {1, 0, 1, 1, 0}] -> GLI["fctopology1", {1, 0, 1, 1, 0}], 
 GLI["fctopology1", {1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology1", {1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology1", {1, 1, 0, 0, 1}] -> 0, 
 GLI["fctopology1", {1, 0, 1, 0, 1}] -> 0, 
 GLI["fctopology1", {1, 0, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 2, -1}] -> 0, 
 GLI["fctopology1", {0, 1, 1, 1, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 1, 0, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 1, -1, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 2, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {0, 0, 1, 1, 1}] -> 0, 
 GLI["fctopology1", {0, 0, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {0, -1, 1, 2, 1}] -> 0, 
 GLI["fctopology1", {-1, 1, 1, 2, 0}] -> 0, 
 GLI["fctopology1", {-1, 1, 0, 2, 1}] -> 0, 
 GLI["fctopology1", {-1, 0, 1, 2, 1}] -> 0}

